Modular Formal Verification of Rust Programs with Unsafe Blocks

Rust is a modern systems programming language whose type system guarantees memory safety. For the sake of expressivity and performance it allows programmers to relax typing rules temporarily, using unsafe code blocks. However, in unsafe blocks, the burden of making sure that the code does not end up having undefined behaviour is on the programmer. Even most expert programmers make mistakes and a memory safety bug in an unsafe block renders all the type system guarantees void. To address this problem we are trying to verify soundness of Rust unsafe code applying our Modular Symbolic Execution algorithm. This text outlines our approach and the progress that has been made so far.

==> material/alloc.rs <==







<!DOCTYPE html>
<html lang="en" data-color-mode="auto" data-light-theme="light" data-dark-theme="dark" data-a11y-animated-images="system">
  <head>
    <meta charset="utf-8">
  <link rel="dns-prefetch" href="https://github.githubassets.com">
  <link rel="dns-prefetch" href="https://avatars.githubusercontent.com">
  <link rel="dns-prefetch" href="https://github-cloud.s3.amazonaws.com">
  <link rel="dns-prefetch" href="https://user-images.githubusercontent.com/">
  <link rel="preconnect" href="https://github.githubassets.com" crossorigin>
  <link rel="preconnect" href="https://avatars.githubusercontent.com">



  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/light-719f1193e0c0.css" /><link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/dark-0c343b529849.css" /><link data-color-theme="dark_dimmed" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_dimmed-f22da508b62a.css" /><link data-color-theme="dark_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_high_contrast-188ef1de59e6.css" /><link data-color-theme="dark_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_colorblind-bc6bf4eea850.css" /><link data-color-theme="light_colorblind" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_colorblind-527658dec362.css" /><link data-color-theme="light_high_contrast" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_high_contrast-c7a7fe0cd8ec.css" /><link data-color-theme="light_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/light_tritanopia-6aa855bdae0f.css" /><link data-color-theme="dark_tritanopia" crossorigin="anonymous" media="all" rel="stylesheet" data-href="https://github.githubassets.com/assets/dark_tritanopia-6aa5e25aacc0.css" />
  
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/primer-ef7ca334db1f.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/global-4e2eb5b3340f.css" />
    <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/github-632a8182386b.css" />
  <link crossorigin="anonymous" media="all" rel="stylesheet" href="https://github.githubassets.com/assets/code-fa476fb5c04d.css" />

    <meta name="optimizely-datafile" content="{&quot;groups&quot;: [], &quot;environmentKey&quot;: &quot;production&quot;, &quot;rollouts&quot;: [], &quot;typedAudiences&quot;: [], &quot;projectId&quot;: &quot;16737760170&quot;, &quot;variables&quot;: [], &quot;featureFlags&quot;: [], &quot;experiments&quot;: [], &quot;version&quot;: &quot;4&quot;, &quot;audiences&quot;: [{&quot;conditions&quot;: &quot;[\&quot;or\&quot;, {\&quot;match\&quot;: \&quot;exact\&quot;, \&quot;name\&quot;: \&quot;$opt_dummy_attribute\&quot;, \&quot;type\&quot;: \&quot;custom_attribute\&quot;, \&quot;value\&quot;: \&quot;$opt_dummy_value\&quot;}]&quot;, &quot;id&quot;: &quot;$opt_dummy_audience&quot;, &quot;name&quot;: &quot;Optimizely-Generated Audience for Backwards Compatibility&quot;}], &quot;anonymizeIP&quot;: true, &quot;sdkKey&quot;: &quot;WTc6awnGuYDdG98CYRban&quot;, &quot;attributes&quot;: [{&quot;id&quot;: &quot;16822470375&quot;, &quot;key&quot;: &quot;user_id&quot;}, {&quot;id&quot;: &quot;17143601254&quot;, &quot;key&quot;: &quot;spammy&quot;}, {&quot;id&quot;: &quot;18175660309&quot;, &quot;key&quot;: &quot;organization_plan&quot;}, {&quot;id&quot;: &quot;18813001570&quot;, &quot;key&quot;: &quot;is_logged_in&quot;}, {&quot;id&quot;: &quot;19073851829&quot;, &quot;key&quot;: &quot;geo&quot;}, {&quot;id&quot;: &quot;20175462351&quot;, &quot;key&quot;: &quot;requestedCurrency&quot;}, {&quot;id&quot;: &quot;20785470195&quot;, &quot;key&quot;: &quot;country_code&quot;}, {&quot;id&quot;: &quot;21656311196&quot;, &quot;key&quot;: &quot;opened_downgrade_dialog&quot;}], &quot;botFiltering&quot;: false, &quot;accountId&quot;: &quot;16737760170&quot;, &quot;events&quot;: [{&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;17911811441&quot;, &quot;key&quot;: &quot;hydro_click.dashboard.teacher_toolbox_cta&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18124116703&quot;, &quot;key&quot;: &quot;submit.organizations.complete_sign_up&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18145892387&quot;, &quot;key&quot;: &quot;no_metric.tracked_outside_of_optimizely&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18178755568&quot;, &quot;key&quot;: &quot;click.org_onboarding_checklist.add_repo&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18180553241&quot;, &quot;key&quot;: &quot;submit.repository_imports.create&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18186103728&quot;, &quot;key&quot;: &quot;click.help.learn_more_about_repository_creation&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18188530140&quot;, &quot;key&quot;: &quot;test_event&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18191963644&quot;, &quot;key&quot;: &quot;click.empty_org_repo_cta.transfer_repository&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18195612788&quot;, &quot;key&quot;: &quot;click.empty_org_repo_cta.import_repository&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18210945499&quot;, &quot;key&quot;: &quot;click.org_onboarding_checklist.invite_members&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18211063248&quot;, &quot;key&quot;: &quot;click.empty_org_repo_cta.create_repository&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18215721889&quot;, &quot;key&quot;: &quot;click.org_onboarding_checklist.update_profile&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18224360785&quot;, &quot;key&quot;: &quot;click.org_onboarding_checklist.dismiss&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18234832286&quot;, &quot;key&quot;: &quot;submit.organization_activation.complete&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18252392383&quot;, &quot;key&quot;: &quot;submit.org_repository.create&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18257551537&quot;, &quot;key&quot;: &quot;submit.org_member_invitation.create&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18259522260&quot;, &quot;key&quot;: &quot;submit.organization_profile.update&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18564603625&quot;, &quot;key&quot;: &quot;view.classroom_select_organization&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18568612016&quot;, &quot;key&quot;: &quot;click.classroom_sign_in_click&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18572592540&quot;, &quot;key&quot;: &quot;view.classroom_name&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18574203855&quot;, &quot;key&quot;: &quot;click.classroom_create_organization&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18582053415&quot;, &quot;key&quot;: &quot;click.classroom_select_organization&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18589463420&quot;, &quot;key&quot;: &quot;click.classroom_create_classroom&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18591323364&quot;, &quot;key&quot;: &quot;click.classroom_create_first_classroom&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18591652321&quot;, &quot;key&quot;: &quot;click.classroom_grant_access&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18607131425&quot;, &quot;key&quot;: &quot;view.classroom_creation&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;18831680583&quot;, &quot;key&quot;: &quot;upgrade_account_plan&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19064064515&quot;, &quot;key&quot;: &quot;click.signup&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19075373687&quot;, &quot;key&quot;: &quot;click.view_account_billing_page&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19077355841&quot;, &quot;key&quot;: &quot;click.dismiss_signup_prompt&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19079713938&quot;, &quot;key&quot;: &quot;click.contact_sales&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19120963070&quot;, &quot;key&quot;: &quot;click.compare_account_plans&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19151690317&quot;, &quot;key&quot;: &quot;click.upgrade_account_cta&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19424193129&quot;, &quot;key&quot;: &quot;click.open_account_switcher&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19520330825&quot;, &quot;key&quot;: &quot;click.visit_account_profile&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19540970635&quot;, &quot;key&quot;: &quot;click.switch_account_context&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19730198868&quot;, &quot;key&quot;: &quot;submit.homepage_signup&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19820830627&quot;, &quot;key&quot;: &quot;click.homepage_signup&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;19988571001&quot;, &quot;key&quot;: &quot;click.create_enterprise_trial&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20036538294&quot;, &quot;key&quot;: &quot;click.create_organization_team&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20040653299&quot;, &quot;key&quot;: &quot;click.input_enterprise_trial_form&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20062030003&quot;, &quot;key&quot;: &quot;click.continue_with_team&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20068947153&quot;, &quot;key&quot;: &quot;click.create_organization_free&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20086636658&quot;, &quot;key&quot;: &quot;click.signup_continue.username&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20091648988&quot;, &quot;key&quot;: &quot;click.signup_continue.create_account&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20103637615&quot;, &quot;key&quot;: &quot;click.signup_continue.email&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20111574253&quot;, &quot;key&quot;: &quot;click.signup_continue.password&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20120044111&quot;, &quot;key&quot;: &quot;view.pricing_page&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20152062109&quot;, &quot;key&quot;: &quot;submit.create_account&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20165800992&quot;, &quot;key&quot;: &quot;submit.upgrade_payment_form&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20171520319&quot;, &quot;key&quot;: &quot;submit.create_organization&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20222645674&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.discuss_your_needs&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20227443657&quot;, &quot;key&quot;: &quot;submit.verify_primary_user_email&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20234607160&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.try_enterprise&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20238175784&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.team&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20239847212&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.continue_free&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20251097193&quot;, &quot;key&quot;: &quot;recommended_plan&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20438619534&quot;, &quot;key&quot;: &quot;click.pricing_calculator.1_member&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20456699683&quot;, &quot;key&quot;: &quot;click.pricing_calculator.15_members&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20467868331&quot;, &quot;key&quot;: &quot;click.pricing_calculator.10_members&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20476267432&quot;, &quot;key&quot;: &quot;click.trial_days_remaining&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20476357660&quot;, &quot;key&quot;: &quot;click.discover_feature&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20479287901&quot;, &quot;key&quot;: &quot;click.pricing_calculator.custom_members&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20481107083&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.apply_teacher_benefits&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20483089392&quot;, &quot;key&quot;: &quot;click.pricing_calculator.5_members&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20484283944&quot;, &quot;key&quot;: &quot;click.onboarding_task&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20484996281&quot;, &quot;key&quot;: &quot;click.recommended_plan_in_signup.apply_student_benefits&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20486713726&quot;, &quot;key&quot;: &quot;click.onboarding_task_breadcrumb&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20490791319&quot;, &quot;key&quot;: &quot;click.upgrade_to_enterprise&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20491786766&quot;, &quot;key&quot;: &quot;click.talk_to_us&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20494144087&quot;, &quot;key&quot;: &quot;click.dismiss_enterprise_trial&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20499722759&quot;, &quot;key&quot;: &quot;completed_all_tasks&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20500710104&quot;, &quot;key&quot;: &quot;completed_onboarding_tasks&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20513160672&quot;, &quot;key&quot;: &quot;click.read_doc&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20516196762&quot;, &quot;key&quot;: &quot;actions_enabled&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20518980986&quot;, &quot;key&quot;: &quot;click.dismiss_trial_banner&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20535446721&quot;, &quot;key&quot;: &quot;click.issue_actions_prompt.dismiss_prompt&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20557002247&quot;, &quot;key&quot;: &quot;click.issue_actions_prompt.setup_workflow&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20595070227&quot;, &quot;key&quot;: &quot;click.pull_request_setup_workflow&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20626600314&quot;, &quot;key&quot;: &quot;click.seats_input&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20642310305&quot;, &quot;key&quot;: &quot;click.decrease_seats_number&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20662990045&quot;, &quot;key&quot;: &quot;click.increase_seats_number&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20679620969&quot;, &quot;key&quot;: &quot;click.public_product_roadmap&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20761240940&quot;, &quot;key&quot;: &quot;click.dismiss_survey_banner&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20767210721&quot;, &quot;key&quot;: &quot;click.take_survey&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20795281201&quot;, &quot;key&quot;: &quot;click.archive_list&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20966790249&quot;, &quot;key&quot;: &quot;contact_sales.submit&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20996500333&quot;, &quot;key&quot;: &quot;contact_sales.existing_customer&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;20996890162&quot;, &quot;key&quot;: &quot;contact_sales.blank_message_field&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21000470317&quot;, &quot;key&quot;: &quot;contact_sales.personal_email&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21002790172&quot;, &quot;key&quot;: &quot;contact_sales.blank_phone_field&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21354412592&quot;, &quot;key&quot;: &quot;click.dismiss_create_readme&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21366102546&quot;, &quot;key&quot;: &quot;click.dismiss_zero_user_content&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21370252505&quot;, &quot;key&quot;: &quot;account_did_downgrade&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21370840408&quot;, &quot;key&quot;: &quot;click.cta_create_readme&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21375451068&quot;, &quot;key&quot;: &quot;click.cta_create_new_repository&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21385390948&quot;, &quot;key&quot;: &quot;click.zero_user_content&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21467712175&quot;, &quot;key&quot;: &quot;click.downgrade_keep&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21484112202&quot;, &quot;key&quot;: &quot;click.downgrade&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21495292213&quot;, &quot;key&quot;: &quot;click.downgrade_survey_exit&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21508241468&quot;, &quot;key&quot;: &quot;click.downgrade_survey_submit&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21512030356&quot;, &quot;key&quot;: &quot;click.downgrade_support&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21539090022&quot;, &quot;key&quot;: &quot;click.downgrade_exit&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21543640644&quot;, &quot;key&quot;: &quot;click_fetch_upstream&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21646510300&quot;, &quot;key&quot;: &quot;click.move_your_work&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21656151116&quot;, &quot;key&quot;: &quot;click.add_branch_protection_rule&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21663860599&quot;, &quot;key&quot;: &quot;click.downgrade_dialog_open&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21687860483&quot;, &quot;key&quot;: &quot;click.learn_about_protected_branches&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21689050333&quot;, &quot;key&quot;: &quot;click.dismiss_protect_this_branch&quot;}, {&quot;experimentIds&quot;: [], &quot;id&quot;: &quot;21864370109&quot;, &quot;key&quot;: &quot;click.sign_in&quot;}], &quot;revision&quot;: &quot;1367&quot;}" />


  <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/wp-runtime-edc79c2ad540.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_smoothscroll-polyfill_dist_smoothscroll_js-node_modules_stacktrace-parse-297da6-ad80ae7071ce.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/environment-dc45f4ae0ff2.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_selector-observer_dist_index_esm_js-650337916dbd.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_delegated-events_dist_index_js-node_modules_github_details-dialog-elemen-63debe-4a2f37f7419e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_auto-complete-element_dist_index_js-node_modules_github_catalyst_-6afc16-fa4f01d20b81.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_fzy_js_index_js-node_modules_github_markdown-toolbar-element_dist_index_js-5936f45973f5.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_file-attachment-element_dist_index_js-node_modules_github_text-ex-3415a8-daf4603c6e6b.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_filter-input-element_dist_index_js-node_modules_github_remote-inp-45d711-145344ff0e12.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/github-elements-70ca47077109.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/element-registry-b42211d8f12f.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_lit-html_lit-html_js-e954e8c01c93.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_manuelpuyol_turbo_dist_turbo_es2017-esm_js-af11d99b3e65.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_index_js-node_modules_github_alive-client_dist-bf5aa2-cb53b34c4b84.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_scroll-anchoring_dist_scro-52dc4b-0a6743a94f81.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_primer_behaviors_dist_esm_dimensions_js-node_modules_github_hydro-analyt-fed224-54236d9d6de1.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_filter-input-element_dist_index_js-node_modules_github_paste-mark-5d4116-663a0fd5a3e3.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_updatable-content_ts-62df1309213c.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_sticky-scroll-into-view_ts-719d6a33bb20.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_keyboard-shortcuts-helper_ts-app_assets_modules_github_be-ac2ea2-1bd9860df245.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_blob-anchor_ts-app_assets_modules_github_hydro-analytics_ts-app_ass-7216b6-6d46d7fd224b.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_behaviors_commenting_edit_ts-app_assets_modules_github_behaviors_ht-83c235-02b38260d85d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/behaviors-eebd86d86513.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_delegated-events_dist_index_js-node_modules_github_catalyst_lib_index_js-06ff533-60844731e2b9.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/notifications-global-e71e7f99b10d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_optimizely_optimizely-sdk_dist_optimizely_browser_es_min_js-node_modules-77839b-d0404204b53b.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/optimizely-af6bea80b740.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/react-lib-e1b647594180.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_primer_react_lib-esm_BaseStyles_js-node_modules_primer_react_lib-esm_Box-94d010-4c3e6e7855fd.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_virtualized-list_es_index_js-node_modules_github_template-parts_lib_index_js-8b135c9d75cf.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_filter-input-element_dist_index_js-node_modules_github_mini-throt-31d1eb-ead65925a38e.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_file-attachment-element_dist_index_js-node_modules_github_mini-th-85225b-d5c5eb0b8bb2.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_react-core_register-react-app_ts-448960f4523d.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_ref-selector_ts-53c879fdf3ef.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/repositories-b5971b750c40.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_clipboard-copy-element_dist_index_esm_js-node_modules_github_remo-8e6bec-4a54aa10cc28.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_mini-throttle_dist_decorators_js-node_modules_scroll-anchoring_di-e71893-bd36a94892da.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/app_assets_modules_github_diffs_blob-lines_ts-app_assets_modules_github_diffs_linkable-line-n-a1f491-f9d167c3c0d3.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/diffs-a3d5270e51d6.js"></script>
  

  <title>verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast · GitHub</title>



    

  <meta name="request-id" content="EADA:4767:414A65A:5DCBF58:6384C1D8" data-pjax-transient="true"/><meta name="html-safe-nonce" content="cdf1d4590cb4b1d2158a142b201d3eaf9978ea8255715b0a322a299e7628c350" data-pjax-transient="true"/><meta name="visitor-payload" content="eyJyZWZlcnJlciI6IiIsInJlcXVlc3RfaWQiOiJFQURBOjQ3Njc6NDE0QTY1QTo1RENCRjU4OjYzODRDMUQ4IiwidmlzaXRvcl9pZCI6IjcxODExOTM5NTc3NjA4NzcwMTYiLCJyZWdpb25fZWRnZSI6ImlhZCIsInJlZ2lvbl9yZW5kZXIiOiJpYWQifQ==" data-pjax-transient="true"/><meta name="visitor-hmac" content="f7cdb3f84f150aae6b30aa1d4455e888de75b8bdb0e4cfdf58efbba5de83551f" data-pjax-transient="true"/>


    <meta name="hovercard-subject-tag" content="repository:341239952" data-turbo-transient>


  <meta name="github-keyboard-shortcuts" content="repository,source-code,file-tree" data-turbo-transient="true" />
  

  <meta name="selected-link" value="repo_source" data-turbo-transient>

    <meta name="google-site-verification" content="c1kuD-K2HIVF635lypcsWPoD4kilo5-jA_wBFyT4uMY">
  <meta name="google-site-verification" content="KT5gs8h0wvaagLKAVWq8bbeNwnZZK1r1XQysX3xurLU">
  <meta name="google-site-verification" content="ZzhVyEFwb7w3e0-uOTltm8Jsck2F5StVihD0exw2fsA">
  <meta name="google-site-verification" content="GXs5KoUUkNCoaAZn7wPN-t01Pywp9M3sEjnt_3_ZWPc">
  <meta name="google-site-verification" content="Apib7-x98H0j5cPqHWwSMm6dNU4GmODRoqxLiDzdx9I">

<meta name="octolytics-url" content="https://collector.github.com/github/collect" />

  <meta name="analytics-location" content="/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show" data-turbo-transient="true" />

  




  

    <meta name="user-login" content="">

  

    <meta name="viewport" content="width=device-width">
    
      <meta name="description" content="Research prototype tool for modular formal verification of C and Java programs - verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast">
      <link rel="search" type="application/opensearchdescription+xml" href="/opensearch.xml" title="GitHub">
    <link rel="fluid-icon" href="https://github.com/fluidicon.png" title="GitHub">
    <meta property="fb:app_id" content="1401488693436528">
    <meta name="apple-itunes-app" content="app-id=1477376905" />
      <meta name="twitter:image:src" content="https://opengraph.githubassets.com/46ecb669f87f355128095b064d9e35acca6d3c5c53514c044b63e557844cdba9/Nima-Rahimi-Foroushaani/verifast" /><meta name="twitter:site" content="@github" /><meta name="twitter:card" content="summary_large_image" /><meta name="twitter:title" content="verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast" /><meta name="twitter:description" content="Research prototype tool for modular formal verification of C and Java programs - verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast" />
      <meta property="og:image" content="https://opengraph.githubassets.com/46ecb669f87f355128095b064d9e35acca6d3c5c53514c044b63e557844cdba9/Nima-Rahimi-Foroushaani/verifast" /><meta property="og:image:alt" content="Research prototype tool for modular formal verification of C and Java programs - verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast" /><meta property="og:image:width" content="1200" /><meta property="og:image:height" content="600" /><meta property="og:site_name" content="GitHub" /><meta property="og:type" content="object" /><meta property="og:title" content="verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast" /><meta property="og:url" content="https://github.com/Nima-Rahimi-Foroushaani/verifast" /><meta property="og:description" content="Research prototype tool for modular formal verification of C and Java programs - verifast/alloc.rs at e8ced037bad4fb843ad9cb4604a341e8118ff675 · Nima-Rahimi-Foroushaani/verifast" />
      
    <link rel="assets" href="https://github.githubassets.com/">


        <meta name="hostname" content="github.com">



        <meta name="expected-hostname" content="github.com">

    <meta name="enabled-features" content="IMAGE_METRIC_TRACKING,GEOJSON_AZURE_MAPS,STRICT_DEFERRED_DIFF_LINES_CHECKS">


  <meta http-equiv="x-pjax-version" content="ac6bce4c96db04d657851210b75fe6c85e38f42d63619eafcc9f4a8971ad0e0b" data-turbo-track="reload">
  <meta http-equiv="x-pjax-csp-version" content="40aca5a152a13213a876f7628c466cd600db12fb858cdddccc3f1cc387eb7dad" data-turbo-track="reload">
  <meta http-equiv="x-pjax-css-version" content="6a543e7f9ff06e7b8d7129818c832e05eb97f19331a945b4dc46438fb8733e3b" data-turbo-track="reload">
  <meta http-equiv="x-pjax-js-version" content="a03dc23785875733852474ad9e0d295118092029952e74e4e379b7b3902499f9" data-turbo-track="reload">

  <meta name="turbo-cache-control" content="no-preview" data-turbo-transient="">

        <meta data-hydrostats="publish">

  <meta name="go-import" content="github.com/Nima-Rahimi-Foroushaani/verifast git https://github.com/Nima-Rahimi-Foroushaani/verifast.git">

  <meta name="octolytics-dimension-user_id" content="77280432" /><meta name="octolytics-dimension-user_login" content="Nima-Rahimi-Foroushaani" /><meta name="octolytics-dimension-repository_id" content="341239952" /><meta name="octolytics-dimension-repository_nwo" content="Nima-Rahimi-Foroushaani/verifast" /><meta name="octolytics-dimension-repository_public" content="true" /><meta name="octolytics-dimension-repository_is_fork" content="true" /><meta name="octolytics-dimension-repository_parent_id" content="14519163" /><meta name="octolytics-dimension-repository_parent_nwo" content="verifast/verifast" /><meta name="octolytics-dimension-repository_network_root_id" content="14519163" /><meta name="octolytics-dimension-repository_network_root_nwo" content="verifast/verifast" />



    <link rel="canonical" href="https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" data-turbo-transient>
  <meta name="turbo-body-classes" content="logged-out env-production page-responsive page-blob">


  <meta name="browser-stats-url" content="https://api.github.com/_private/browser/stats">

  <meta name="browser-errors-url" content="https://api.github.com/_private/browser/errors">

  <meta name="browser-optimizely-client-errors-url" content="https://api.github.com/_private/browser/optimizely_client/errors">

  <link rel="mask-icon" href="https://github.githubassets.com/pinned-octocat.svg" color="#000000">
  <link rel="alternate icon" class="js-site-favicon" type="image/png" href="https://github.githubassets.com/favicons/favicon.png">
  <link rel="icon" class="js-site-favicon" type="image/svg+xml" href="https://github.githubassets.com/favicons/favicon.svg">

<meta name="theme-color" content="#1e2327">
<meta name="color-scheme" content="light dark" />


  <link rel="manifest" href="/manifest.json" crossOrigin="use-credentials">

  </head>

  <body class="logged-out env-production page-responsive page-blob" style="word-wrap: break-word;">
      


    <div class="position-relative js-header-wrapper ">
      <a href="#start-of-content" class="px-2 py-4 color-bg-accent-emphasis color-fg-on-emphasis show-on-focus js-skip-to-content">Skip to content</a>
      <span data-view-component="true" class="progress-pjax-loader Progress position-fixed width-full">
    <span style="width: 0%;" data-view-component="true" class="Progress-item progress-pjax-loader-bar left-0 top-0 color-bg-accent-emphasis"></span>
</span>      
      


        

            <script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/vendors-node_modules_github_remote-form_dist_index_js-node_modules_delegated-events_dist_inde-94fd67-30d1a2e5d8ef.js"></script>
<script crossorigin="anonymous" defer="defer" type="application/javascript" src="https://github.githubassets.com/assets/sessions-998517e8b111.js"></script>
<header class="Header-old header-logged-out js-details-container Details position-relative f4 py-3" role="banner">
  <button type="button" class="Header-backdrop d-lg-none border-0 position-fixed top-0 left-0 width-full height-full js-details-target" aria-label="Toggle navigation">
    <span class="d-none">Toggle navigation</span>
  </button>

  <div class="container-xl d-flex flex-column flex-lg-row flex-items-center p-responsive height-full position-relative z-1">
    <div class="d-flex flex-justify-between flex-items-center width-full width-lg-auto">
      <a class="mr-lg-3 color-fg-inherit flex-order-2" href="https://github.com/" aria-label="Homepage" data-ga-click="(Logged out) Header, go to homepage, icon:logo-wordmark">
        <svg height="32" aria-hidden="true" viewBox="0 0 16 16" version="1.1" width="32" data-view-component="true" class="octicon octicon-mark-github">
    <path fill-rule="evenodd" d="M8 0C3.58 0 0 3.58 0 8c0 3.54 2.29 6.53 5.47 7.59.4.07.55-.17.55-.38 0-.19-.01-.82-.01-1.49-2.01.37-2.53-.49-2.69-.94-.09-.23-.48-.94-.82-1.13-.28-.15-.68-.52-.01-.53.63-.01 1.08.58 1.23.82.72 1.21 1.87.87 2.33.66.07-.52.28-.87.51-1.07-1.78-.2-3.64-.89-3.64-3.95 0-.87.31-1.59.82-2.15-.08-.2-.36-1.02.08-2.12 0 0 .67-.21 2.2.82.64-.18 1.32-.27 2-.27.68 0 1.36.09 2 .27 1.53-1.04 2.2-.82 2.2-.82.44 1.1.16 1.92.08 2.12.51.56.82 1.27.82 2.15 0 3.07-1.87 3.75-3.65 3.95.29.25.54.73.54 1.48 0 1.07-.01 1.93-.01 2.2 0 .21.15.46.55.38A8.013 8.013 0 0016 8c0-4.42-3.58-8-8-8z"></path>
</svg>
      </a>

        <div class="flex-1">
          <a href="/signup?ref_cta=Sign+up&amp;ref_loc=header+logged+out&amp;ref_page=%2F%3Cuser-name%3E%2F%3Crepo-name%3E%2Fblob%2Fshow&amp;source=header-repo"
            class="d-inline-block d-lg-none flex-order-1 f5 no-underline border color-border-default rounded-2 px-2 py-1 color-fg-inherit"
            data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="314299b535e09adab8ce353223913f601bd250782e41bcc8a8d552d0fc5778f7"
          >
            Sign&nbsp;up
          </a>
        </div>

      <div class="flex-1 flex-order-2 text-right">
          <button aria-label="Toggle navigation" aria-expanded="false" type="button" data-view-component="true" class="js-details-target Button--link Button--medium Button d-lg-none color-fg-inherit p-1">    <span class="Button-content">
      <span class="Button-label"><div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div>
            <div class="HeaderMenu-toggle-bar rounded my-1"></div></span>
    </span>
</button>  
      </div>
    </div>


    <div class="HeaderMenu--logged-out p-responsive height-fit position-lg-relative d-lg-flex flex-column flex-auto pt-7 pb-4 top-0">
      <div class="header-menu-wrapper d-flex flex-column flex-self-end flex-lg-row flex-justify-between flex-auto p-3 p-lg-0 rounded rounded-lg-0 mt-3 mt-lg-0">
          <nav class="mt-0 px-3 px-lg-0 mb-3 mb-lg-0" aria-label="Global">
            <ul class="d-lg-flex list-style-none">
                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-3 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
      Product
      <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path fill-rule="evenodd" d="M12.78 6.22a.75.75 0 010 1.06l-4.25 4.25a.75.75 0 01-1.06 0L3.22 7.28a.75.75 0 011.06-1.06L8 9.94l3.72-3.72a.75.75 0 011.06 0z"></path>
</svg>
    </button>
    <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 py-2 py-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 d-lg-flex dropdown-menu-wide">
        <ul class="list-style-none f5 px-lg-4 border-lg-right mb-4 mb-lg-0 pr-lg-7">

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Actions&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Actions;&quot;}" href="/features/actions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-workflow color-fg-subtle mr-3">
    <path fill-rule="evenodd" d="M1 3a2 2 0 012-2h6.5a2 2 0 012 2v6.5a2 2 0 01-2 2H7v4.063C7 16.355 7.644 17 8.438 17H12.5v-2.5a2 2 0 012-2H21a2 2 0 012 2V21a2 2 0 01-2 2h-6.5a2 2 0 01-2-2v-2.5H8.437A2.938 2.938 0 015.5 15.562V11.5H3a2 2 0 01-2-2V3zm2-.5a.5.5 0 00-.5.5v6.5a.5.5 0 00.5.5h6.5a.5.5 0 00.5-.5V3a.5.5 0 00-.5-.5H3zM14.5 14a.5.5 0 00-.5.5V21a.5.5 0 00.5.5H21a.5.5 0 00.5-.5v-6.5a.5.5 0 00-.5-.5h-6.5z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Actions</div>
        Automate any workflow
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Packages&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Packages;&quot;}" href="/features/packages">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-package color-fg-subtle mr-3">
    <path fill-rule="evenodd" d="M12.876.64a1.75 1.75 0 00-1.75 0l-8.25 4.762a1.75 1.75 0 00-.875 1.515v9.525c0 .625.334 1.203.875 1.515l8.25 4.763a1.75 1.75 0 001.75 0l8.25-4.762a1.75 1.75 0 00.875-1.516V6.917a1.75 1.75 0 00-.875-1.515L12.876.639zm-1 1.298a.25.25 0 01.25 0l7.625 4.402-7.75 4.474-7.75-4.474 7.625-4.402zM3.501 7.64v8.803c0 .09.048.172.125.216l7.625 4.402v-8.947L3.501 7.64zm9.25 13.421l7.625-4.402a.25.25 0 00.125-.216V7.639l-7.75 4.474v8.947z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Packages</div>
        Host and manage packages
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Security&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Security;&quot;}" href="/features/security">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-shield-check color-fg-subtle mr-3">
    <path d="M16.53 9.78a.75.75 0 00-1.06-1.06L11 13.19l-1.97-1.97a.75.75 0 00-1.06 1.06l2.5 2.5a.75.75 0 001.06 0l5-5z"></path><path fill-rule="evenodd" d="M12.54.637a1.75 1.75 0 00-1.08 0L3.21 3.312A1.75 1.75 0 002 4.976V10c0 6.19 3.77 10.705 9.401 12.83.386.145.812.145 1.198 0C18.229 20.704 22 16.19 22 10V4.976c0-.759-.49-1.43-1.21-1.664L12.54.637zm-.617 1.426a.25.25 0 01.154 0l8.25 2.676a.25.25 0 01.173.237V10c0 5.461-3.28 9.483-8.43 11.426a.2.2 0 01-.14 0C6.78 19.483 3.5 15.46 3.5 10V4.976c0-.108.069-.203.173-.237l8.25-2.676z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Security</div>
        Find and fix vulnerabilities
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Codespaces&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Codespaces;&quot;}" href="/features/codespaces">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-codespaces color-fg-subtle mr-3">
    <path fill-rule="evenodd" d="M3.5 3.75C3.5 2.784 4.284 2 5.25 2h13.5c.966 0 1.75.784 1.75 1.75v7.5A1.75 1.75 0 0118.75 13H5.25a1.75 1.75 0 01-1.75-1.75v-7.5zm1.75-.25a.25.25 0 00-.25.25v7.5c0 .138.112.25.25.25h13.5a.25.25 0 00.25-.25v-7.5a.25.25 0 00-.25-.25H5.25zM1.5 15.75c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v4a1.75 1.75 0 01-1.75 1.75H3.25a1.75 1.75 0 01-1.75-1.75v-4zm1.75-.25a.25.25 0 00-.25.25v4c0 .138.112.25.25.25h17.5a.25.25 0 00.25-.25v-4a.25.25 0 00-.25-.25H3.25z"></path><path fill-rule="evenodd" d="M10 17.75a.75.75 0 01.75-.75h6.5a.75.75 0 010 1.5h-6.5a.75.75 0 01-.75-.75zm-4 0a.75.75 0 01.75-.75h.5a.75.75 0 010 1.5h-.5a.75.75 0 01-.75-.75z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Codespaces</div>
        Instant dev environments
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Copilot&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Copilot;&quot;}" href="/features/copilot">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-copilot color-fg-subtle mr-3">
    <path d="M9.75 14a.75.75 0 01.75.75v2.5a.75.75 0 01-1.5 0v-2.5a.75.75 0 01.75-.75zm4.5 0a.75.75 0 01.75.75v2.5a.75.75 0 01-1.5 0v-2.5a.75.75 0 01.75-.75z"></path><path fill-rule="evenodd" d="M12 2c-2.214 0-4.248.657-5.747 1.756a7.43 7.43 0 00-.397.312c-.584.235-1.077.546-1.474.952-.85.87-1.132 2.037-1.132 3.368 0 .368.014.733.052 1.086l-.633 1.478-.043.022A4.75 4.75 0 000 15.222v1.028c0 .529.31.987.564 1.293.28.336.637.653.967.918a13.262 13.262 0 001.299.911l.024.015.006.004.04.025.144.087c.124.073.304.177.535.3.46.245 1.122.57 1.942.894C7.155 21.344 9.439 22 12 22s4.845-.656 6.48-1.303c.819-.324 1.481-.65 1.941-.895a13.797 13.797 0 00.68-.386l.039-.025.006-.004.024-.015a8.829 8.829 0 00.387-.248c.245-.164.577-.396.912-.663.33-.265.686-.582.966-.918.256-.306.565-.764.565-1.293v-1.028a4.75 4.75 0 00-2.626-4.248l-.043-.022-.633-1.478c.038-.353.052-.718.052-1.086 0-1.331-.282-2.499-1.132-3.368-.397-.406-.89-.717-1.474-.952a7.386 7.386 0 00-.397-.312C16.248 2.657 14.214 2 12 2zm-8 9.654l.038-.09c.046.06.094.12.145.177.793.9 2.057 1.259 3.782 1.259 1.59 0 2.739-.544 3.508-1.492.131-.161.249-.331.355-.508a32.948 32.948 0 00.344 0c.106.177.224.347.355.508.77.948 1.918 1.492 3.508 1.492 1.725 0 2.989-.359 3.782-1.259.05-.057.099-.116.145-.177l.038.09v6.669a17.618 17.618 0 01-2.073.98C16.405 19.906 14.314 20.5 12 20.5c-2.314 0-4.405-.594-5.927-1.197A17.62 17.62 0 014 18.323v-6.67zm6.309-1.092a2.35 2.35 0 01-.38.374c-.437.341-1.054.564-1.964.564-1.573 0-2.292-.337-2.657-.75-.192-.218-.331-.506-.423-.89-.091-.385-.135-.867-.135-1.472 0-1.14.243-1.847.705-2.32.477-.487 1.319-.861 2.824-1.024 1.487-.16 2.192.138 2.533.529l.008.01c.264.308.429.806.43 1.568v.031a7.203 7.203 0 01-.09 1.079c-.143.967-.406 1.754-.851 2.301zm2.504-2.497a7.174 7.174 0 01-.063-.894v-.02c.001-.77.17-1.27.438-1.578.341-.39 1.046-.69 2.533-.529 1.506.163 2.347.537 2.824 1.025.462.472.705 1.179.705 2.319 0 1.21-.174 1.926-.558 2.361-.365.414-1.084.751-2.657.751-1.21 0-1.902-.393-2.344-.938-.475-.584-.742-1.44-.878-2.497z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Copilot</div>
        Write better code with AI
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Code review&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Code review;&quot;}" href="/features/code-review">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-code-review color-fg-subtle mr-3">
    <path d="M10.3 6.74a.75.75 0 01-.04 1.06l-2.908 2.7 2.908 2.7a.75.75 0 11-1.02 1.1l-3.5-3.25a.75.75 0 010-1.1l3.5-3.25a.75.75 0 011.06.04zm3.44 1.06a.75.75 0 111.02-1.1l3.5 3.25a.75.75 0 010 1.1l-3.5 3.25a.75.75 0 11-1.02-1.1l2.908-2.7-2.908-2.7z"></path><path fill-rule="evenodd" d="M1.5 4.25c0-.966.784-1.75 1.75-1.75h17.5c.966 0 1.75.784 1.75 1.75v12.5a1.75 1.75 0 01-1.75 1.75h-9.69l-3.573 3.573A1.457 1.457 0 015 21.043V18.5H3.25a1.75 1.75 0 01-1.75-1.75V4.25zM3.25 4a.25.25 0 00-.25.25v12.5c0 .138.112.25.25.25h2.5a.75.75 0 01.75.75v3.19l3.72-3.72a.75.75 0 01.53-.22h10a.25.25 0 00.25-.25V4.25a.25.25 0 00-.25-.25H3.25z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Code review</div>
        Manage code changes
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center pb-lg-3" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Issues&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Issues;&quot;}" href="/features/issues">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-issue-opened color-fg-subtle mr-3">
    <path fill-rule="evenodd" d="M2.5 12a9.5 9.5 0 1119 0 9.5 9.5 0 01-19 0zM12 1C5.925 1 1 5.925 1 12s4.925 11 11 11 11-4.925 11-11S18.075 1 12 1zm0 13a2 2 0 100-4 2 2 0 000 4z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Issues</div>
        Plan and track work
      </div>

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Discussions&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Discussions;&quot;}" href="/features/discussions">
      <svg aria-hidden="true" height="24" viewBox="0 0 24 24" version="1.1" width="24" data-view-component="true" class="octicon octicon-comment-discussion color-fg-subtle mr-3">
    <path fill-rule="evenodd" d="M1.75 1A1.75 1.75 0 000 2.75v9.5C0 13.216.784 14 1.75 14H3v1.543a1.457 1.457 0 002.487 1.03L8.061 14h6.189A1.75 1.75 0 0016 12.25v-9.5A1.75 1.75 0 0014.25 1H1.75zM1.5 2.75a.25.25 0 01.25-.25h12.5a.25.25 0 01.25.25v9.5a.25.25 0 01-.25.25h-6.5a.75.75 0 00-.53.22L4.5 15.44v-2.19a.75.75 0 00-.75-.75h-2a.25.25 0 01-.25-.25v-9.5z"></path><path d="M22.5 8.75a.25.25 0 00-.25-.25h-3.5a.75.75 0 010-1.5h3.5c.966 0 1.75.784 1.75 1.75v9.5A1.75 1.75 0 0122.25 20H21v1.543a1.457 1.457 0 01-2.487 1.03L15.939 20H10.75A1.75 1.75 0 019 18.25v-1.465a.75.75 0 011.5 0v1.465c0 .138.112.25.25.25h5.5a.75.75 0 01.53.22l2.72 2.72v-2.19a.75.75 0 01.75-.75h2a.25.25 0 00.25-.25v-9.5z"></path>
</svg>
      <div>
        <div class="color-fg-default h4">Discussions</div>
        Collaborate outside of code
      </div>

    
</a></li>

        </ul>
        <ul class="list-style-none f5 px-lg-4">
            <li class="h4 color-fg-default my-1">Explore</li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to All features&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:All features;&quot;}" href="/features">
      All features

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Documentation&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Documentation;&quot;}" href="https://docs.github.com">
      Documentation

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to GitHub Skills&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:GitHub Skills;&quot;}" href="https://skills.github.com/">
      GitHub Skills

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Product&quot;,&quot;action&quot;:&quot;click to go to Blog&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Blog;&quot;}" href="https://github.blog">
      Blog

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

        </ul>
    </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-3 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
      Solutions
      <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path fill-rule="evenodd" d="M12.78 6.22a.75.75 0 010 1.06l-4.25 4.25a.75.75 0 01-1.06 0L3.22 7.28a.75.75 0 011.06-1.06L8 9.94l3.72-3.72a.75.75 0 011.06 0z"></path>
</svg>
    </button>
    <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 py-2 py-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 px-lg-4">
        <ul class="list-style-none f5 border-bottom pb-3 mb-3">
            <li class="h4 color-fg-default my-1">For</li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Enterprise&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Enterprise;&quot;}" href="/enterprise">
      Enterprise

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Teams&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Teams;&quot;}" href="/team">
      Teams

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Startups&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Startups;&quot;}" href="/enterprise/startups">
      Startups

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Compare all&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Compare all;&quot;}" href="/pricing#compare-features">
      Compare all

    
</a></li>

        </ul>
        <ul class="list-style-none f5 border-bottom pb-3 mb-3">
            <li class="h4 color-fg-default my-1">By Solution</li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to CI/CD &amp;amp; Automation&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:CI/CD &amp;amp; Automation;&quot;}" href="/solutions/ci-cd/">
      CI/CD &amp; Automation

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to DevOps&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:DevOps;&quot;}" href="https://resources.github.com/devops/">
      DevOps

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to DevSecOps&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:DevSecOps;&quot;}" href="https://resources.github.com/devops/fundamentals/devsecops/">
      DevSecOps

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

        </ul>
        <ul class="list-style-none f5 ">
            <li class="h4 color-fg-default my-1">Case Studies</li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Customer Stories&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Customer Stories;&quot;}" href="/customer-stories">
      Customer Stories

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" target="_blank" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Solutions&quot;,&quot;action&quot;:&quot;click to go to Resources&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Resources;&quot;}" href="https://resources.github.com/">
      Resources

    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-link-external HeaderMenu-external-icon color-fg-subtle">
    <path fill-rule="evenodd" d="M10.604 1h4.146a.25.25 0 01.25.25v4.146a.25.25 0 01-.427.177L13.03 4.03 9.28 7.78a.75.75 0 01-1.06-1.06l3.75-3.75-1.543-1.543A.25.25 0 0110.604 1zM3.75 2A1.75 1.75 0 002 3.75v8.5c0 .966.784 1.75 1.75 1.75h8.5A1.75 1.75 0 0014 12.25v-3.5a.75.75 0 00-1.5 0v3.5a.25.25 0 01-.25.25h-8.5a.25.25 0 01-.25-.25v-8.5a.25.25 0 01.25-.25h3.5a.75.75 0 000-1.5h-3.5z"></path>
</svg>
</a></li>

        </ul>
    </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <button type="button" class="HeaderMenu-link border-0 width-full width-lg-auto px-0 px-lg-2 py-3 py-lg-2 no-wrap d-flex flex-items-center flex-justify-between js-details-target" aria-expanded="false">
      Open Source
      <svg opacity="0.5" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-chevron-down HeaderMenu-icon ml-1">
    <path fill-rule="evenodd" d="M12.78 6.22a.75.75 0 010 1.06l-4.25 4.25a.75.75 0 01-1.06 0L3.22 7.28a.75.75 0 011.06-1.06L8 9.94l3.72-3.72a.75.75 0 011.06 0z"></path>
</svg>
    </button>
    <div class="HeaderMenu-dropdown dropdown-menu rounded m-0 p-0 py-2 py-lg-4 position-relative position-lg-absolute left-0 left-lg-n3 px-lg-4">
        <ul class="list-style-none f5 border-bottom pb-3 mb-3">

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Open Source&quot;,&quot;action&quot;:&quot;click to go to GitHub Sponsors&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:GitHub Sponsors;&quot;}" href="/sponsors">
      
      <div>
        <div class="color-fg-default h4">GitHub Sponsors</div>
        Fund open source developers
      </div>

    
</a></li>

        </ul>
        <ul class="list-style-none f5 border-bottom pb-3 mb-3">

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary d-flex flex-items-center" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Open Source&quot;,&quot;action&quot;:&quot;click to go to The ReadME Project&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:The ReadME Project;&quot;}" href="/readme">
      
      <div>
        <div class="color-fg-default h4">The ReadME Project</div>
        GitHub community articles
      </div>

    
</a></li>

        </ul>
        <ul class="list-style-none f5 ">
            <li class="h4 color-fg-default my-1">Repositories</li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Open Source&quot;,&quot;action&quot;:&quot;click to go to Topics&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Topics;&quot;}" href="/topics">
      Topics

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Open Source&quot;,&quot;action&quot;:&quot;click to go to Trending&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Trending;&quot;}" href="/trending">
      Trending

    
</a></li>

            <li>
  <a class="HeaderMenu-dropdown-link lh-condensed d-block no-underline position-relative py-2 Link--secondary" data-analytics-event="{&quot;category&quot;:&quot;Header dropdown (logged out), Open Source&quot;,&quot;action&quot;:&quot;click to go to Collections&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Collections;&quot;}" href="/collections">
      Collections

    
</a></li>

        </ul>
    </div>
</li>


                <li class="HeaderMenu-item position-relative flex-wrap flex-justify-between flex-items-center d-block d-lg-flex flex-lg-nowrap flex-lg-items-center js-details-container js-header-menu-item">
    <a class="HeaderMenu-link no-underline px-0 px-lg-2 py-3 py-lg-2 d-block d-lg-inline-block" data-analytics-event="{&quot;category&quot;:&quot;Header menu top item (logged out)&quot;,&quot;action&quot;:&quot;click to go to Pricing&quot;,&quot;label&quot;:&quot;ref_page:/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs;ref_cta:Pricing;&quot;}" href="/pricing">Pricing</a>
</li>

            </ul>
          </nav>

        <div class="d-lg-flex flex-items-center px-3 px-lg-0 mb-3 mb-lg-0 text-center text-lg-left">
            <div class="d-lg-flex min-width-0 mb-2 mb-lg-0">
              



<div class="header-search flex-auto position-relative js-site-search flex-self-stretch flex-md-self-auto mb-3 mb-md-0 mr-0 mr-md-3 scoped-search site-scoped-search js-jump-to"
>
  <div class="position-relative">
    <!-- '"` --><!-- </textarea></xmp> --></option></form><form class="js-site-search-form" role="search" aria-label="Site" data-scope-type="Repository" data-scope-id="341239952" data-scoped-search-url="/Nima-Rahimi-Foroushaani/verifast/search" data-owner-scoped-search-url="/users/Nima-Rahimi-Foroushaani/search" data-unscoped-search-url="/search" data-turbo="false" action="/Nima-Rahimi-Foroushaani/verifast/search" accept-charset="UTF-8" method="get">
      <label class="form-control header-search-wrapper input-sm p-0 js-chromeless-input-container header-search-wrapper-jump-to position-relative d-flex flex-justify-between flex-items-center">
        <input type="text"
          class="form-control js-site-search-focus header-search-input jump-to-field js-jump-to-field js-site-search-field is-clearable"
          data-hotkey=s,/
          name="q"
          data-test-selector="nav-search-input"
          placeholder="Search"
          data-unscoped-placeholder="Search GitHub"
          data-scoped-placeholder="Search"
          autocapitalize="off"
          role="combobox"
          aria-haspopup="listbox"
          aria-expanded="false"
          aria-autocomplete="list"
          aria-controls="jump-to-results"
          aria-label="Search"
          data-jump-to-suggestions-path="/_graphql/GetSuggestedNavigationDestinations"
          spellcheck="false"
          autocomplete="off"
        >
        <input type="hidden" data-csrf="true" class="js-data-jump-to-suggestions-path-csrf" value="TwtQS00qFCegq/BYy7YvQOCDLxUJHgRBCfs0TcwO+ppFzYTg2wMDAqyNUwOlUvOsrLcR2oi/2yP27YwXgYNhmg==" />
        <input type="hidden" class="js-site-search-type-field" name="type" >
            <svg xmlns="http://www.w3.org/2000/svg" width="22" height="20" aria-hidden="true" class="mr-1 header-search-key-slash"><path fill="none" stroke="#979A9C" opacity=".4" d="M3.5.5h12c1.7 0 3 1.3 3 3v13c0 1.7-1.3 3-3 3h-12c-1.7 0-3-1.3-3-3v-13c0-1.7 1.3-3 3-3z"></path><path fill="#979A9C" d="M11.8 6L8 15.1h-.9L10.8 6h1z"></path></svg>


          <div class="Box position-absolute overflow-hidden d-none jump-to-suggestions js-jump-to-suggestions-container">
            
<ul class="d-none js-jump-to-suggestions-template-container">
  

<li class="d-flex flex-justify-start flex-items-center p-0 f5 navigation-item js-navigation-item js-jump-to-suggestion" role="option">
  <a tabindex="-1" class="no-underline d-flex flex-auto flex-items-center jump-to-suggestions-path js-jump-to-suggestion-path js-navigation-open p-2" href="" data-item-type="suggestion">
    <div class="jump-to-octicon js-jump-to-octicon flex-shrink-0 mr-2 text-center d-none">
      <svg title="Repository" aria-label="Repository" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo js-jump-to-octicon-repo d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M2 2.5A2.5 2.5 0 014.5 0h8.75a.75.75 0 01.75.75v12.5a.75.75 0 01-.75.75h-2.5a.75.75 0 110-1.5h1.75v-2h-8a1 1 0 00-.714 1.7.75.75 0 01-1.072 1.05A2.495 2.495 0 012 11.5v-9zm10.5-1V9h-8c-.356 0-.694.074-1 .208V2.5a1 1 0 011-1h8zM5 12.25v3.25a.25.25 0 00.4.2l1.45-1.087a.25.25 0 01.3 0L8.6 15.7a.25.25 0 00.4-.2v-3.25a.25.25 0 00-.25-.25h-3.5a.25.25 0 00-.25.25z"></path>
</svg>
      <svg title="Project" aria-label="Project" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project js-jump-to-octicon-project d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M1.75 0A1.75 1.75 0 000 1.75v12.5C0 15.216.784 16 1.75 16h12.5A1.75 1.75 0 0016 14.25V1.75A1.75 1.75 0 0014.25 0H1.75zM1.5 1.75a.25.25 0 01.25-.25h12.5a.25.25 0 01.25.25v12.5a.25.25 0 01-.25.25H1.75a.25.25 0 01-.25-.25V1.75zM11.75 3a.75.75 0 00-.75.75v7.5a.75.75 0 001.5 0v-7.5a.75.75 0 00-.75-.75zm-8.25.75a.75.75 0 011.5 0v5.5a.75.75 0 01-1.5 0v-5.5zM8 3a.75.75 0 00-.75.75v3.5a.75.75 0 001.5 0v-3.5A.75.75 0 008 3z"></path>
</svg>
      <svg title="Search" aria-label="Search" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search js-jump-to-octicon-search d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M11.5 7a4.499 4.499 0 11-8.998 0A4.499 4.499 0 0111.5 7zm-.82 4.74a6 6 0 111.06-1.06l3.04 3.04a.75.75 0 11-1.06 1.06l-3.04-3.04z"></path>
</svg>
    </div>

    <img class="avatar mr-2 flex-shrink-0 js-jump-to-suggestion-avatar d-none" alt="" aria-label="Team" src="" width="28" height="28">

    <div class="jump-to-suggestion-name js-jump-to-suggestion-name flex-auto overflow-hidden text-left no-wrap css-truncate css-truncate-target">
    </div>

    <div class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none js-jump-to-badge-search">
      <span class="js-jump-to-badge-search-text-default d-none" aria-label="in this repository">
        In this repository
      </span>
      <span class="js-jump-to-badge-search-text-global d-none" aria-label="in all of GitHub">
        All GitHub
      </span>
      <span aria-hidden="true" class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>

    <div aria-hidden="true" class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none d-on-nav-focus js-jump-to-badge-jump">
      Jump to
      <span class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>
  </a>
</li>

</ul>

<ul class="d-none js-jump-to-no-results-template-container">
  <li class="d-flex flex-justify-center flex-items-center f5 d-none js-jump-to-suggestion p-2">
    <span class="color-fg-muted">No suggested jump to results</span>
  </li>
</ul>

<ul id="jump-to-results" role="listbox" class="p-0 m-0 js-navigation-container jump-to-suggestions-results-container js-jump-to-suggestions-results-container">
  

<li class="d-flex flex-justify-start flex-items-center p-0 f5 navigation-item js-navigation-item js-jump-to-scoped-search d-none" role="option">
  <a tabindex="-1" class="no-underline d-flex flex-auto flex-items-center jump-to-suggestions-path js-jump-to-suggestion-path js-navigation-open p-2" href="" data-item-type="scoped_search">
    <div class="jump-to-octicon js-jump-to-octicon flex-shrink-0 mr-2 text-center d-none">
      <svg title="Repository" aria-label="Repository" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo js-jump-to-octicon-repo d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M2 2.5A2.5 2.5 0 014.5 0h8.75a.75.75 0 01.75.75v12.5a.75.75 0 01-.75.75h-2.5a.75.75 0 110-1.5h1.75v-2h-8a1 1 0 00-.714 1.7.75.75 0 01-1.072 1.05A2.495 2.495 0 012 11.5v-9zm10.5-1V9h-8c-.356 0-.694.074-1 .208V2.5a1 1 0 011-1h8zM5 12.25v3.25a.25.25 0 00.4.2l1.45-1.087a.25.25 0 01.3 0L8.6 15.7a.25.25 0 00.4-.2v-3.25a.25.25 0 00-.25-.25h-3.5a.25.25 0 00-.25.25z"></path>
</svg>
      <svg title="Project" aria-label="Project" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project js-jump-to-octicon-project d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M1.75 0A1.75 1.75 0 000 1.75v12.5C0 15.216.784 16 1.75 16h12.5A1.75 1.75 0 0016 14.25V1.75A1.75 1.75 0 0014.25 0H1.75zM1.5 1.75a.25.25 0 01.25-.25h12.5a.25.25 0 01.25.25v12.5a.25.25 0 01-.25.25H1.75a.25.25 0 01-.25-.25V1.75zM11.75 3a.75.75 0 00-.75.75v7.5a.75.75 0 001.5 0v-7.5a.75.75 0 00-.75-.75zm-8.25.75a.75.75 0 011.5 0v5.5a.75.75 0 01-1.5 0v-5.5zM8 3a.75.75 0 00-.75.75v3.5a.75.75 0 001.5 0v-3.5A.75.75 0 008 3z"></path>
</svg>
      <svg title="Search" aria-label="Search" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search js-jump-to-octicon-search d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M11.5 7a4.499 4.499 0 11-8.998 0A4.499 4.499 0 0111.5 7zm-.82 4.74a6 6 0 111.06-1.06l3.04 3.04a.75.75 0 11-1.06 1.06l-3.04-3.04z"></path>
</svg>
    </div>

    <img class="avatar mr-2 flex-shrink-0 js-jump-to-suggestion-avatar d-none" alt="" aria-label="Team" src="" width="28" height="28">

    <div class="jump-to-suggestion-name js-jump-to-suggestion-name flex-auto overflow-hidden text-left no-wrap css-truncate css-truncate-target">
    </div>

    <div class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none js-jump-to-badge-search">
      <span class="js-jump-to-badge-search-text-default d-none" aria-label="in this repository">
        In this repository
      </span>
      <span class="js-jump-to-badge-search-text-global d-none" aria-label="in all of GitHub">
        All GitHub
      </span>
      <span aria-hidden="true" class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>

    <div aria-hidden="true" class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none d-on-nav-focus js-jump-to-badge-jump">
      Jump to
      <span class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>
  </a>
</li>

  

<li class="d-flex flex-justify-start flex-items-center p-0 f5 navigation-item js-navigation-item js-jump-to-owner-scoped-search d-none" role="option">
  <a tabindex="-1" class="no-underline d-flex flex-auto flex-items-center jump-to-suggestions-path js-jump-to-suggestion-path js-navigation-open p-2" href="" data-item-type="owner_scoped_search">
    <div class="jump-to-octicon js-jump-to-octicon flex-shrink-0 mr-2 text-center d-none">
      <svg title="Repository" aria-label="Repository" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo js-jump-to-octicon-repo d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M2 2.5A2.5 2.5 0 014.5 0h8.75a.75.75 0 01.75.75v12.5a.75.75 0 01-.75.75h-2.5a.75.75 0 110-1.5h1.75v-2h-8a1 1 0 00-.714 1.7.75.75 0 01-1.072 1.05A2.495 2.495 0 012 11.5v-9zm10.5-1V9h-8c-.356 0-.694.074-1 .208V2.5a1 1 0 011-1h8zM5 12.25v3.25a.25.25 0 00.4.2l1.45-1.087a.25.25 0 01.3 0L8.6 15.7a.25.25 0 00.4-.2v-3.25a.25.25 0 00-.25-.25h-3.5a.25.25 0 00-.25.25z"></path>
</svg>
      <svg title="Project" aria-label="Project" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project js-jump-to-octicon-project d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M1.75 0A1.75 1.75 0 000 1.75v12.5C0 15.216.784 16 1.75 16h12.5A1.75 1.75 0 0016 14.25V1.75A1.75 1.75 0 0014.25 0H1.75zM1.5 1.75a.25.25 0 01.25-.25h12.5a.25.25 0 01.25.25v12.5a.25.25 0 01-.25.25H1.75a.25.25 0 01-.25-.25V1.75zM11.75 3a.75.75 0 00-.75.75v7.5a.75.75 0 001.5 0v-7.5a.75.75 0 00-.75-.75zm-8.25.75a.75.75 0 011.5 0v5.5a.75.75 0 01-1.5 0v-5.5zM8 3a.75.75 0 00-.75.75v3.5a.75.75 0 001.5 0v-3.5A.75.75 0 008 3z"></path>
</svg>
      <svg title="Search" aria-label="Search" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search js-jump-to-octicon-search d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M11.5 7a4.499 4.499 0 11-8.998 0A4.499 4.499 0 0111.5 7zm-.82 4.74a6 6 0 111.06-1.06l3.04 3.04a.75.75 0 11-1.06 1.06l-3.04-3.04z"></path>
</svg>
    </div>

    <img class="avatar mr-2 flex-shrink-0 js-jump-to-suggestion-avatar d-none" alt="" aria-label="Team" src="" width="28" height="28">

    <div class="jump-to-suggestion-name js-jump-to-suggestion-name flex-auto overflow-hidden text-left no-wrap css-truncate css-truncate-target">
    </div>

    <div class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none js-jump-to-badge-search">
      <span class="js-jump-to-badge-search-text-default d-none" aria-label="in this user">
        In this user
      </span>
      <span class="js-jump-to-badge-search-text-global d-none" aria-label="in all of GitHub">
        All GitHub
      </span>
      <span aria-hidden="true" class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>

    <div aria-hidden="true" class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none d-on-nav-focus js-jump-to-badge-jump">
      Jump to
      <span class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>
  </a>
</li>

  

<li class="d-flex flex-justify-start flex-items-center p-0 f5 navigation-item js-navigation-item js-jump-to-global-search d-none" role="option">
  <a tabindex="-1" class="no-underline d-flex flex-auto flex-items-center jump-to-suggestions-path js-jump-to-suggestion-path js-navigation-open p-2" href="" data-item-type="global_search">
    <div class="jump-to-octicon js-jump-to-octicon flex-shrink-0 mr-2 text-center d-none">
      <svg title="Repository" aria-label="Repository" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo js-jump-to-octicon-repo d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M2 2.5A2.5 2.5 0 014.5 0h8.75a.75.75 0 01.75.75v12.5a.75.75 0 01-.75.75h-2.5a.75.75 0 110-1.5h1.75v-2h-8a1 1 0 00-.714 1.7.75.75 0 01-1.072 1.05A2.495 2.495 0 012 11.5v-9zm10.5-1V9h-8c-.356 0-.694.074-1 .208V2.5a1 1 0 011-1h8zM5 12.25v3.25a.25.25 0 00.4.2l1.45-1.087a.25.25 0 01.3 0L8.6 15.7a.25.25 0 00.4-.2v-3.25a.25.25 0 00-.25-.25h-3.5a.25.25 0 00-.25.25z"></path>
</svg>
      <svg title="Project" aria-label="Project" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-project js-jump-to-octicon-project d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M1.75 0A1.75 1.75 0 000 1.75v12.5C0 15.216.784 16 1.75 16h12.5A1.75 1.75 0 0016 14.25V1.75A1.75 1.75 0 0014.25 0H1.75zM1.5 1.75a.25.25 0 01.25-.25h12.5a.25.25 0 01.25.25v12.5a.25.25 0 01-.25.25H1.75a.25.25 0 01-.25-.25V1.75zM11.75 3a.75.75 0 00-.75.75v7.5a.75.75 0 001.5 0v-7.5a.75.75 0 00-.75-.75zm-8.25.75a.75.75 0 011.5 0v5.5a.75.75 0 01-1.5 0v-5.5zM8 3a.75.75 0 00-.75.75v3.5a.75.75 0 001.5 0v-3.5A.75.75 0 008 3z"></path>
</svg>
      <svg title="Search" aria-label="Search" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-search js-jump-to-octicon-search d-none flex-shrink-0">
    <path fill-rule="evenodd" d="M11.5 7a4.499 4.499 0 11-8.998 0A4.499 4.499 0 0111.5 7zm-.82 4.74a6 6 0 111.06-1.06l3.04 3.04a.75.75 0 11-1.06 1.06l-3.04-3.04z"></path>
</svg>
    </div>

    <img class="avatar mr-2 flex-shrink-0 js-jump-to-suggestion-avatar d-none" alt="" aria-label="Team" src="" width="28" height="28">

    <div class="jump-to-suggestion-name js-jump-to-suggestion-name flex-auto overflow-hidden text-left no-wrap css-truncate css-truncate-target">
    </div>

    <div class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none js-jump-to-badge-search">
      <span class="js-jump-to-badge-search-text-default d-none" aria-label="in this repository">
        In this repository
      </span>
      <span class="js-jump-to-badge-search-text-global d-none" aria-label="in all of GitHub">
        All GitHub
      </span>
      <span aria-hidden="true" class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>

    <div aria-hidden="true" class="border rounded-2 flex-shrink-0 color-bg-subtle px-1 color-fg-muted ml-1 f6 d-none d-on-nav-focus js-jump-to-badge-jump">
      Jump to
      <span class="d-inline-block ml-1 v-align-middle">↵</span>
    </div>
  </a>
</li>


</ul>

          </div>
      </label>
</form>  </div>
</div>

            </div>

          <div class="position-relative mr-lg-3 d-lg-inline-block">
            <a href="/login?return_to=https%3A%2F%2Fgithub.com%2FNima-Rahimi-Foroushaani%2Fverifast%2Fblob%2Fe8ced037bad4fb843ad9cb4604a341e8118ff675%2Ftests%2Frust%2Fpurely_unsafe%2Falloc.rs"
              class="HeaderMenu-link HeaderMenu-link--sign-in flex-shrink-0 no-underline d-block d-lg-inline-block border border-lg-0 rounded rounded-lg-0 p-2 p-lg-0"
              data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="8ff8e14db89e2acb38e670de3240613645b75fbdec20e67f3ffc643f554c6358"
              data-ga-click="(Logged out) Header, clicked Sign in, text:sign-in">
              Sign in
            </a>
          </div>

            <a href="/signup?ref_cta=Sign+up&amp;ref_loc=header+logged+out&amp;ref_page=%2F%3Cuser-name%3E%2F%3Crepo-name%3E%2Fblob%2Fshow&amp;source=header-repo&amp;source_repo=Nima-Rahimi-Foroushaani%2Fverifast"
              class="HeaderMenu-link HeaderMenu-link--sign-up flex-shrink-0 d-none d-lg-inline-block no-underline border color-border-default rounded px-2 py-1"
              data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;site header menu&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;SIGN_UP&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="8ff8e14db89e2acb38e670de3240613645b75fbdec20e67f3ffc643f554c6358"
              data-analytics-event="{&quot;category&quot;:&quot;Sign up&quot;,&quot;action&quot;:&quot;click to sign up for account&quot;,&quot;label&quot;:&quot;ref_page:/&lt;user-name&gt;/&lt;repo-name&gt;/blob/show;ref_cta:Sign up;ref_loc:header logged out&quot;}"
            >
              Sign up
            </a>
        </div>
      </div>
    </div>
  </div>
</header>

    </div>

  <div id="start-of-content" class="show-on-focus"></div>







    <div id="js-flash-container" data-turbo-replace>




  <template class="js-flash-template">
    
<div class="flash flash-full   {{ className }}">
  <div class="px-2" >
    <button autofocus class="flash-close js-flash-close" type="button" aria-label="Dismiss this message">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg>
    </button>
    <div aria-atomic="true" role="alert" class="js-flash-alert">
      
      <div>{{ message }}</div>

    </div>
  </div>
</div>
  </template>
</div>


    
  <include-fragment class="js-notification-shelf-include-fragment" data-base-src="https://github.com/notifications/beta/shelf"></include-fragment>






  <div
    class="application-main "
    data-commit-hovercards-enabled
    data-discussion-hovercards-enabled
    data-issue-and-pr-hovercards-enabled
  >
        <div itemscope itemtype="http://schema.org/SoftwareSourceCode" class="">
    <main id="js-repo-pjax-container" >
      
  


    





    <div id="repository-container-header"  class="pt-3 hide-full-screen" style="background-color: var(--color-page-header-bg);" data-turbo-replace>

      <div class="d-flex flex-wrap flex-justify-end mb-3  px-3 px-md-4 px-lg-5" style="gap: 1rem;">

        <div class="flex-auto min-width-0 width-fit mr-3">
            
  <div class=" d-flex flex-wrap flex-items-center wb-break-word f3 text-normal">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo-forked color-fg-muted mr-2">
    <path fill-rule="evenodd" d="M5 3.25a.75.75 0 11-1.5 0 .75.75 0 011.5 0zm0 2.122a2.25 2.25 0 10-1.5 0v.878A2.25 2.25 0 005.75 8.5h1.5v2.128a2.251 2.251 0 101.5 0V8.5h1.5a2.25 2.25 0 002.25-2.25v-.878a2.25 2.25 0 10-1.5 0v.878a.75.75 0 01-.75.75h-4.5A.75.75 0 015 6.25v-.878zm3.75 7.378a.75.75 0 11-1.5 0 .75.75 0 011.5 0zm3-8.75a.75.75 0 100-1.5.75.75 0 000 1.5z"></path>
</svg>
    
    <span class="author flex-self-stretch" itemprop="author">
      <a class="url fn" rel="author" data-hovercard-type="user" data-hovercard-url="/users/Nima-Rahimi-Foroushaani/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/Nima-Rahimi-Foroushaani">Nima-Rahimi-Foroushaani</a>
    </span>
    <span class="mx-1 flex-self-stretch color-fg-muted">/</span>
    <strong itemprop="name" class="mr-2 flex-self-stretch">
      <a data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" href="/Nima-Rahimi-Foroushaani/verifast">verifast</a>
    </strong>

    <span></span><span class="Label Label--secondary v-align-middle mr-1">Public</span>
  </div>
    <span class="text-small lh-condensed-ultra no-wrap mt-1" data-repository-hovercards-enabled>
      forked from <a data-hovercard-type="repository" data-hovercard-url="/verifast/verifast/hovercard" href="/verifast/verifast">verifast/verifast</a>
    </span>


        </div>

          <ul class="pagehead-actions flex-shrink-0 d-none d-md-inline" style="padding: 2px 0;">

      

  <li>
          <a href="/login?return_to=%2FNima-Rahimi-Foroushaani%2Fverifast" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;notification subscription menu watch&quot;,&quot;repository_id&quot;:null,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="212de909ebc17d39ff069fe8a4e8bf15ccdbaa7b90628d4b76bd810ee6aa3950" aria-label="You must be signed in to change notification settings" data-view-component="true" class="tooltipped tooltipped-s btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-bell mr-2">
    <path d="M8 16a2 2 0 001.985-1.75c.017-.137-.097-.25-.235-.25h-3.5c-.138 0-.252.113-.235.25A2 2 0 008 16z"></path><path fill-rule="evenodd" d="M8 1.5A3.5 3.5 0 004.5 5v2.947c0 .346-.102.683-.294.97l-1.703 2.556a.018.018 0 00-.003.01l.001.006c0 .002.002.004.004.006a.017.017 0 00.006.004l.007.001h10.964l.007-.001a.016.016 0 00.006-.004.016.016 0 00.004-.006l.001-.007a.017.017 0 00-.003-.01l-1.703-2.554a1.75 1.75 0 01-.294-.97V5A3.5 3.5 0 008 1.5zM3 5a5 5 0 0110 0v2.947c0 .05.015.098.042.139l1.703 2.555A1.518 1.518 0 0113.482 13H2.518a1.518 1.518 0 01-1.263-2.36l1.703-2.554A.25.25 0 003 7.947V5z"></path>
</svg>Notifications
</a>
  </li>

  <li>
          <a icon="repo-forked" href="/login?return_to=%2FNima-Rahimi-Foroushaani%2Fverifast" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;repo details fork button&quot;,&quot;repository_id&quot;:341239952,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="50cefa64698f1518429d13c26eae988e5e1a77883623e31b663e35ad0fe9fe44" aria-label="You must be signed in to fork a repository" data-view-component="true" class="tooltipped tooltipped-s btn-sm btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-repo-forked mr-2">
    <path fill-rule="evenodd" d="M5 3.25a.75.75 0 11-1.5 0 .75.75 0 011.5 0zm0 2.122a2.25 2.25 0 10-1.5 0v.878A2.25 2.25 0 005.75 8.5h1.5v2.128a2.251 2.251 0 101.5 0V8.5h1.5a2.25 2.25 0 002.25-2.25v-.878a2.25 2.25 0 10-1.5 0v.878a.75.75 0 01-.75.75h-4.5A.75.75 0 015 6.25v-.878zm3.75 7.378a.75.75 0 11-1.5 0 .75.75 0 011.5 0zm3-8.75a.75.75 0 100-1.5.75.75 0 000 1.5z"></path>
</svg>Fork
    <span id="repo-network-counter" data-pjax-replace="true" data-turbo-replace="true" title="61" data-view-component="true" class="Counter">61</span>
</a>
  </li>

  <li>
        <div data-view-component="true" class="BtnGroup d-flex">
        <a href="/login?return_to=%2FNima-Rahimi-Foroushaani%2Fverifast" rel="nofollow" data-hydro-click="{&quot;event_type&quot;:&quot;authentication.click&quot;,&quot;payload&quot;:{&quot;location_in_page&quot;:&quot;star button&quot;,&quot;repository_id&quot;:341239952,&quot;auth_type&quot;:&quot;LOG_IN&quot;,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="1c59177a3008c7655448a36abbdd795899d74ac7ebeb62a68849fda269acc9e7" aria-label="You must be signed in to star a repository" data-view-component="true" class="tooltipped tooltipped-s btn-sm btn BtnGroup-item">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-star v-align-text-bottom d-inline-block mr-2">
    <path fill-rule="evenodd" d="M8 .25a.75.75 0 01.673.418l1.882 3.815 4.21.612a.75.75 0 01.416 1.279l-3.046 2.97.719 4.192a.75.75 0 01-1.088.791L8 12.347l-3.766 1.98a.75.75 0 01-1.088-.79l.72-4.194L.818 6.374a.75.75 0 01.416-1.28l4.21-.611L7.327.668A.75.75 0 018 .25zm0 2.445L6.615 5.5a.75.75 0 01-.564.41l-3.097.45 2.24 2.184a.75.75 0 01.216.664l-.528 3.084 2.769-1.456a.75.75 0 01.698 0l2.77 1.456-.53-3.084a.75.75 0 01.216-.664l2.24-2.183-3.096-.45a.75.75 0 01-.564-.41L8 2.694v.001z"></path>
</svg><span data-view-component="true" class="d-inline">
          Star
</span>          <span id="repo-stars-counter-star" aria-label="0 users starred this repository" data-singular-suffix="user starred this repository" data-plural-suffix="users starred this repository" data-turbo-replace="true" title="0" data-view-component="true" class="Counter js-social-count">0</span>
</a>        <button disabled="disabled" aria-label="You must be signed in to add this repository to a list" type="button" data-view-component="true" class="btn-sm btn BtnGroup-item px-2">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-triangle-down">
    <path d="M4.427 7.427l3.396 3.396a.25.25 0 00.354 0l3.396-3.396A.25.25 0 0011.396 7H4.604a.25.25 0 00-.177.427z"></path>
</svg>
</button></div>
  </li>

    

</ul>

      </div>

        <div id="responsive-meta-container" data-turbo-replace>
</div>


          <nav data-pjax="#js-repo-pjax-container" aria-label="Repository" data-view-component="true" class="js-repo-nav js-sidenav-container-pjax js-responsive-underlinenav overflow-hidden UnderlineNav px-3 px-md-4 px-lg-5">

  <ul data-view-component="true" class="UnderlineNav-body list-style-none">
      <li data-view-component="true" class="d-inline-flex">
  <a id="code-tab" href="/Nima-Rahimi-Foroushaani/verifast" data-tab-item="i0code-tab" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches repo_packages repo_deployments /Nima-Rahimi-Foroushaani/verifast" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g c" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Code&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" aria-current="page" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item selected">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M4.72 3.22a.75.75 0 011.06 1.06L2.06 8l3.72 3.72a.75.75 0 11-1.06 1.06L.47 8.53a.75.75 0 010-1.06l4.25-4.25zm6.56 0a.75.75 0 10-1.06 1.06L13.94 8l-3.72 3.72a.75.75 0 101.06 1.06l4.25-4.25a.75.75 0 000-1.06l-4.25-4.25z"></path>
</svg>
        <span data-content="Code">Code</span>
          <span id="code-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="pull-requests-tab" href="/Nima-Rahimi-Foroushaani/verifast/pulls" data-tab-item="i1pull-requests-tab" data-selected-links="repo_pulls checks /Nima-Rahimi-Foroushaani/verifast/pulls" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g p" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Pull requests&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-pull-request UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M7.177 3.073L9.573.677A.25.25 0 0110 .854v4.792a.25.25 0 01-.427.177L7.177 3.427a.25.25 0 010-.354zM3.75 2.5a.75.75 0 100 1.5.75.75 0 000-1.5zm-2.25.75a2.25 2.25 0 113 2.122v5.256a2.251 2.251 0 11-1.5 0V5.372A2.25 2.25 0 011.5 3.25zM11 2.5h-1V4h1a1 1 0 011 1v5.628a2.251 2.251 0 101.5 0V5A2.5 2.5 0 0011 2.5zm1 10.25a.75.75 0 111.5 0 .75.75 0 01-1.5 0zM3.75 12a.75.75 0 100 1.5.75.75 0 000-1.5z"></path>
</svg>
        <span data-content="Pull requests">Pull requests</span>
          <span id="pull-requests-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="actions-tab" href="/Nima-Rahimi-Foroushaani/verifast/actions" data-tab-item="i2actions-tab" data-selected-links="repo_actions /Nima-Rahimi-Foroushaani/verifast/actions" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g a" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Actions&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-play UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M1.5 8a6.5 6.5 0 1113 0 6.5 6.5 0 01-13 0zM8 0a8 8 0 100 16A8 8 0 008 0zM6.379 5.227A.25.25 0 006 5.442v5.117a.25.25 0 00.379.214l4.264-2.559a.25.25 0 000-.428L6.379 5.227z"></path>
</svg>
        <span data-content="Actions">Actions</span>
          <span id="actions-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="projects-tab" href="/Nima-Rahimi-Foroushaani/verifast/projects" data-tab-item="i3projects-tab" data-selected-links="repo_projects new_repo_project repo_project /Nima-Rahimi-Foroushaani/verifast/projects" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g b" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Projects&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-table UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M0 1.75C0 .784.784 0 1.75 0h12.5C15.216 0 16 .784 16 1.75v12.5A1.75 1.75 0 0114.25 16H1.75A1.75 1.75 0 010 14.25V1.75zM1.5 6.5v7.75c0 .138.112.25.25.25H5v-8H1.5zM5 5H1.5V1.75a.25.25 0 01.25-.25H5V5zm1.5 1.5v8h7.75a.25.25 0 00.25-.25V6.5h-8zm8-1.5h-8V1.5h7.75a.25.25 0 01.25.25V5z"></path>
</svg>
        <span data-content="Projects">Projects</span>
          <span id="projects-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="0" hidden="hidden" data-view-component="true" class="Counter">0</span>


    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="security-tab" href="/Nima-Rahimi-Foroushaani/verifast/security" data-tab-item="i4security-tab" data-selected-links="security overview alerts policy token_scanning code_scanning /Nima-Rahimi-Foroushaani/verifast/security" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-hotkey="g s" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Security&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-shield UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M7.467.133a1.75 1.75 0 011.066 0l5.25 1.68A1.75 1.75 0 0115 3.48V7c0 1.566-.32 3.182-1.303 4.682-.983 1.498-2.585 2.813-5.032 3.855a1.7 1.7 0 01-1.33 0c-2.447-1.042-4.049-2.357-5.032-3.855C1.32 10.182 1 8.566 1 7V3.48a1.75 1.75 0 011.217-1.667l5.25-1.68zm.61 1.429a.25.25 0 00-.153 0l-5.25 1.68a.25.25 0 00-.174.238V7c0 1.358.275 2.666 1.057 3.86.784 1.194 2.121 2.34 4.366 3.297a.2.2 0 00.154 0c2.245-.956 3.582-2.104 4.366-3.298C13.225 9.666 13.5 8.36 13.5 7V3.48a.25.25 0 00-.174-.237l-5.25-1.68zM9 10.5a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.75a.75.75 0 10-1.5 0v3a.75.75 0 001.5 0v-3z"></path>
</svg>
        <span data-content="Security">Security</span>
          <include-fragment src="/Nima-Rahimi-Foroushaani/verifast/security/overall-count" accept="text/fragment+html"></include-fragment>

    
</a></li>
      <li data-view-component="true" class="d-inline-flex">
  <a id="insights-tab" href="/Nima-Rahimi-Foroushaani/verifast/pulse" data-tab-item="i5insights-tab" data-selected-links="repo_graphs repo_contributors dependency_graph dependabot_updates pulse people community /Nima-Rahimi-Foroushaani/verifast/pulse" data-pjax="#repo-content-pjax-container" data-turbo-frame="repo-content-turbo-frame" data-analytics-event="{&quot;category&quot;:&quot;Underline navbar&quot;,&quot;action&quot;:&quot;Click tab&quot;,&quot;label&quot;:&quot;Insights&quot;,&quot;target&quot;:&quot;UNDERLINE_NAV.TAB&quot;}" data-view-component="true" class="UnderlineNav-item no-wrap js-responsive-underlinenav-item js-selected-navigation-item">
    
                <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-graph UnderlineNav-octicon d-none d-sm-inline">
    <path fill-rule="evenodd" d="M1.5 1.75a.75.75 0 00-1.5 0v12.5c0 .414.336.75.75.75h14.5a.75.75 0 000-1.5H1.5V1.75zm14.28 2.53a.75.75 0 00-1.06-1.06L10 7.94 7.53 5.47a.75.75 0 00-1.06 0L3.22 8.72a.75.75 0 001.06 1.06L7 7.06l2.47 2.47a.75.75 0 001.06 0l5.25-5.25z"></path>
</svg>
        <span data-content="Insights">Insights</span>
          <span id="insights-repo-tab-count" data-pjax-replace="" data-turbo-replace="" title="Not available" data-view-component="true" class="Counter"></span>


    
</a></li>
</ul>
    <div style="visibility:hidden;" data-view-component="true" class="UnderlineNav-actions js-responsive-underlinenav-overflow position-absolute pr-3 pr-md-4 pr-lg-5 right-0">      <details data-view-component="true" class="details-overlay details-reset position-relative">
  <summary role="button" data-view-component="true">          <div class="UnderlineNav-item mr-0 border-0">
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal">
    <path d="M8 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zM1.5 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zm13 0a1.5 1.5 0 100-3 1.5 1.5 0 000 3z"></path>
</svg>
            <span class="sr-only">More</span>
          </div>
</summary>
  <details-menu role="menu" data-view-component="true" class="dropdown-menu dropdown-menu-sw">          <ul>
              <li data-menu-item="i0code-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item selected dropdown-item" aria-current="page" data-selected-links="repo_source repo_downloads repo_commits repo_releases repo_tags repo_branches repo_packages repo_deployments /Nima-Rahimi-Foroushaani/verifast" href="/Nima-Rahimi-Foroushaani/verifast">
                  Code
</a>              </li>
              <li data-menu-item="i1pull-requests-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item dropdown-item" data-selected-links="repo_pulls checks /Nima-Rahimi-Foroushaani/verifast/pulls" href="/Nima-Rahimi-Foroushaani/verifast/pulls">
                  Pull requests
</a>              </li>
              <li data-menu-item="i2actions-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item dropdown-item" data-selected-links="repo_actions /Nima-Rahimi-Foroushaani/verifast/actions" href="/Nima-Rahimi-Foroushaani/verifast/actions">
                  Actions
</a>              </li>
              <li data-menu-item="i3projects-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item dropdown-item" data-selected-links="repo_projects new_repo_project repo_project /Nima-Rahimi-Foroushaani/verifast/projects" href="/Nima-Rahimi-Foroushaani/verifast/projects">
                  Projects
</a>              </li>
              <li data-menu-item="i4security-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item dropdown-item" data-selected-links="security overview alerts policy token_scanning code_scanning /Nima-Rahimi-Foroushaani/verifast/security" href="/Nima-Rahimi-Foroushaani/verifast/security">
                  Security
</a>              </li>
              <li data-menu-item="i5insights-tab" hidden>
                <a role="menuitem" class="js-selected-navigation-item dropdown-item" data-selected-links="repo_graphs repo_contributors dependency_graph dependabot_updates pulse people community /Nima-Rahimi-Foroushaani/verifast/pulse" href="/Nima-Rahimi-Foroushaani/verifast/pulse">
                  Insights
</a>              </li>
          </ul>
</details-menu>
</details></div>
</nav>



  </div>



  <turbo-frame id="repo-content-turbo-frame" target="_top" data-turbo-action="advance" class="">
      <div id="repo-content-pjax-container" class="repository-content " >
    


    
      
  <div class="clearfix container-xl px-3 px-md-4 px-lg-5 mt-4">
    
    
<div data-test-selector="blob-container">
  

  



    
<a class="d-none js-permalink-shortcut" data-hotkey="y" href="/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs">Permalink</a>

<div class="d-flex flex-items-start flex-shrink-0 pb-3 flex-wrap flex-md-nowrap flex-justify-between flex-md-justify-start">
  
<div class="position-relative">
  <details
    class="js-branch-select-menu details-reset details-overlay mr-0 mb-0 "
    id="branch-select-menu"
    data-hydro-click-payload="{&quot;event_type&quot;:&quot;repository.click&quot;,&quot;payload&quot;:{&quot;target&quot;:&quot;REFS_SELECTOR_MENU&quot;,&quot;repository_id&quot;:341239952,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="5983a1b186914835e24a72ea646144cd3cd81eafeef02cb7421542debd8f997c">
    <summary class="btn css-truncate"
            data-hotkey="w"
            title="Switch branches or tags">
      <svg text="gray" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-git-branch">
    <path fill-rule="evenodd" d="M11.75 2.5a.75.75 0 100 1.5.75.75 0 000-1.5zm-2.25.75a2.25 2.25 0 113 2.122V6A2.5 2.5 0 0110 8.5H6a1 1 0 00-1 1v1.128a2.251 2.251 0 11-1.5 0V5.372a2.25 2.25 0 111.5 0v1.836A2.492 2.492 0 016 7h4a1 1 0 001-1v-.628A2.25 2.25 0 019.5 3.25zM4.25 12a.75.75 0 100 1.5.75.75 0 000-1.5zM3.5 3.25a.75.75 0 111.5 0 .75.75 0 01-1.5 0z"></path>
</svg>
      <span class="css-truncate-target" data-menu-button>e8ced037ba</span>
      <span class="dropdown-caret"></span>
    </summary>

    
<div class="SelectMenu">
  <div class="SelectMenu-modal">
    <header class="SelectMenu-header">
      <span class="SelectMenu-title">Switch branches/tags</span>
      <button class="SelectMenu-closeButton" type="button" data-toggle-for="branch-select-menu"><svg aria-label="Close menu" aria-hidden="false" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg></button>
    </header>

    <input-demux data-action="tab-container-change:input-demux#storeInput tab-container-changed:input-demux#updateInput">
      <tab-container class="d-flex flex-column js-branches-tags-tabs" style="min-height: 0;">
        <div class="SelectMenu-filter">
          <input data-target="input-demux.source"
                 id="context-commitish-filter-field"
                 class="SelectMenu-input form-control"
                 aria-owns="ref-list-branches"
                 data-controls-ref-menu-id="ref-list-branches"
                 autofocus
                 autocomplete="off"
                 aria-label="Filter branches/tags"
                 placeholder="Filter branches/tags"
                 type="text"
          >
        </div>

        <div class="SelectMenu-tabs" role="tablist" data-target="input-demux.control" >
          <button class="SelectMenu-tab" type="button" role="tab" aria-selected="true">Branches</button>
          <button class="SelectMenu-tab" type="button" role="tab">Tags</button>
        </div>

        <div role="tabpanel" id="ref-list-branches" data-filter-placeholder="Filter branches/tags" tabindex="" class="d-flex flex-column flex-auto overflow-auto">
          <ref-selector
            type="branch"
            data-targets="input-demux.sinks"
            data-action="
              input-entered:ref-selector#inputEntered
              tab-selected:ref-selector#tabSelected
              focus-list:ref-selector#focusFirstListMember
            "
            query-endpoint="/Nima-Rahimi-Foroushaani/verifast/refs"
            
            cache-key="v0:1669568186.407462"
            current-committish="ZThjZWQwMzdiYWQ0ZmI4NDNhZDljYjQ2MDRhMzQxZTgxMThmZjY3NQ=="
            default-branch="bWFzdGVy"
            name-with-owner="TmltYS1SYWhpbWktRm9yb3VzaGFhbmkvdmVyaWZhc3Q="
            prefetch-on-mouseover
          >

            <template data-target="ref-selector.fetchFailedTemplate">
              <div class="SelectMenu-message" data-index="{{ index }}">Could not load branches</div>
            </template>

              <template data-target="ref-selector.noMatchTemplate">
    <div class="SelectMenu-message">Nothing to show</div>
</template>


            <div data-target="ref-selector.listContainer" role="menu" class="SelectMenu-list " data-turbo-frame="repo-content-turbo-frame">
              <div class="SelectMenu-loading pt-3 pb-0 overflow-hidden" aria-label="Menu is loading">
                <svg style="box-sizing: content-box; color: var(--color-icon-primary);" width="32" height="32" viewBox="0 0 16 16" fill="none" data-view-component="true" class="anim-rotate">
  <circle cx="8" cy="8" r="7" stroke="currentColor" stroke-opacity="0.25" stroke-width="2" vector-effect="non-scaling-stroke" />
  <path d="M15 8a7.002 7.002 0 00-7-7" stroke="currentColor" stroke-width="2" stroke-linecap="round" vector-effect="non-scaling-stroke" />
</svg>
              </div>
            </div>

              

<template data-target="ref-selector.itemTemplate">
  <a href="https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/{{ urlEncodedRefName }}/tests/rust/purely_unsafe/alloc.rs" class="SelectMenu-item" role="menuitemradio" rel="nofollow" aria-checked="{{ isCurrent }}" data-index="{{ index }}" >
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check SelectMenu-icon SelectMenu-icon--check">
    <path fill-rule="evenodd" d="M13.78 4.22a.75.75 0 010 1.06l-7.25 7.25a.75.75 0 01-1.06 0L2.22 9.28a.75.75 0 011.06-1.06L6 10.94l6.72-6.72a.75.75 0 011.06 0z"></path>
</svg>
    <span class="flex-1 css-truncate css-truncate-overflow {{ isFilteringClass }}">{{ refName }}</span>
    <span hidden="{{ isNotDefault }}" class="Label Label--secondary flex-self-start">default</span>
  </a>
</template>


              <footer class="SelectMenu-footer"><a href="/Nima-Rahimi-Foroushaani/verifast/branches">View all branches</a></footer>
          </ref-selector>

        </div>

        <div role="tabpanel" id="tags-menu" data-filter-placeholder="Find a tag" tabindex="" hidden class="d-flex flex-column flex-auto overflow-auto">
          <ref-selector
            type="tag"
            data-action="
              input-entered:ref-selector#inputEntered
              tab-selected:ref-selector#tabSelected
              focus-list:ref-selector#focusFirstListMember
            "
            data-targets="input-demux.sinks"
            query-endpoint="/Nima-Rahimi-Foroushaani/verifast/refs"
            cache-key="v0:1669568186.407462"
            current-committish="ZThjZWQwMzdiYWQ0ZmI4NDNhZDljYjQ2MDRhMzQxZTgxMThmZjY3NQ=="
            default-branch="bWFzdGVy"
            name-with-owner="TmltYS1SYWhpbWktRm9yb3VzaGFhbmkvdmVyaWZhc3Q="
          >

            <template data-target="ref-selector.fetchFailedTemplate">
              <div class="SelectMenu-message" data-index="{{ index }}">Could not load tags</div>
            </template>

            <template data-target="ref-selector.noMatchTemplate">
              <div class="SelectMenu-message" data-index="{{ index }}">Nothing to show</div>
            </template>

              

<template data-target="ref-selector.itemTemplate">
  <a href="https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/{{ urlEncodedRefName }}/tests/rust/purely_unsafe/alloc.rs" class="SelectMenu-item" role="menuitemradio" rel="nofollow" aria-checked="{{ isCurrent }}" data-index="{{ index }}" >
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check SelectMenu-icon SelectMenu-icon--check">
    <path fill-rule="evenodd" d="M13.78 4.22a.75.75 0 010 1.06l-7.25 7.25a.75.75 0 01-1.06 0L2.22 9.28a.75.75 0 011.06-1.06L6 10.94l6.72-6.72a.75.75 0 011.06 0z"></path>
</svg>
    <span class="flex-1 css-truncate css-truncate-overflow {{ isFilteringClass }}">{{ refName }}</span>
    <span hidden="{{ isNotDefault }}" class="Label Label--secondary flex-self-start">default</span>
  </a>
</template>


            <div data-target="ref-selector.listContainer" role="menu" class="SelectMenu-list" data-turbo-frame="repo-content-turbo-frame">
              <div class="SelectMenu-loading pt-3 pb-0 overflow-hidden" aria-label="Menu is loading">
                <svg style="box-sizing: content-box; color: var(--color-icon-primary);" width="32" height="32" viewBox="0 0 16 16" fill="none" data-view-component="true" class="anim-rotate">
  <circle cx="8" cy="8" r="7" stroke="currentColor" stroke-opacity="0.25" stroke-width="2" vector-effect="non-scaling-stroke" />
  <path d="M15 8a7.002 7.002 0 00-7-7" stroke="currentColor" stroke-width="2" stroke-linecap="round" vector-effect="non-scaling-stroke" />
</svg>
              </div>
            </div>
              <footer class="SelectMenu-footer"><a href="/Nima-Rahimi-Foroushaani/verifast/tags">View all tags</a></footer>
          </ref-selector>
        </div>
      </tab-container>
    </input-demux>
  </div>
</div>

  </details>

</div>


<div class="Overlay--hidden Overlay-backdrop--center" data-modal-dialog-overlay>
  <modal-dialog role="dialog" id="warn-tag-match-create-branch-dialog" aria-modal="true" aria-labelledby="warn-tag-match-create-branch-dialog-header" data-view-component="true" class="Overlay Overlay--width-large Overlay--height-auto Overlay--motion-scaleFade">
      <header class="Overlay-header Overlay-header--large Overlay-header--divided">
        <div class="Overlay-headerContentWrap">
          <div class="Overlay-titleWrap">
            <h1 id="warn-tag-match-create-branch-dialog-header" class="Overlay-title">Name already in use</h1>
          </div>
          <div class="Overlay-actionWrap">
            <button data-close-dialog-id="warn-tag-match-create-branch-dialog" aria-label="Close" type="button" data-view-component="true" class="close-button Overlay-closeButton"><svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg></button>
          </div>
        </div>
      </header>
    <div class="Overlay-body ">
      
          <div data-view-component="true">      A tag already exists with the provided branch name. Many Git commands accept both tag and branch names, so creating this branch may cause unexpected behavior. Are you sure you want to create this branch?
</div>

    </div>
      <footer class="Overlay-footer Overlay-footer--alignEnd">
            <button data-close-dialog-id="warn-tag-match-create-branch-dialog" type="button" data-view-component="true" class="btn">    Cancel
</button>
            <button data-submit-dialog-id="warn-tag-match-create-branch-dialog" type="button" data-view-component="true" class="btn-danger btn">    Create
</button>
      </footer>
</modal-dialog></div>


  <h2 id="blob-path" class="breadcrumb flex-auto flex-self-center min-width-0 text-normal mx-2 width-full width-md-auto flex-order-1 flex-md-order-none mt-3 mt-md-0">
    <span class="js-repo-root text-bold"><span class="js-path-segment d-inline-block wb-break-all"><a data-turbo-frame="repo-content-turbo-frame" rel="nofollow" href="/Nima-Rahimi-Foroushaani/verifast/tree/e8ced037bad4fb843ad9cb4604a341e8118ff675"><span>verifast</span></a></span></span><span class="separator">/</span><span class="js-path-segment d-inline-block wb-break-all"><a data-turbo-frame="repo-content-turbo-frame" rel="nofollow" href="/Nima-Rahimi-Foroushaani/verifast/tree/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests"><span>tests</span></a></span><span class="separator">/</span><span class="js-path-segment d-inline-block wb-break-all"><a data-turbo-frame="repo-content-turbo-frame" rel="nofollow" href="/Nima-Rahimi-Foroushaani/verifast/tree/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust"><span>rust</span></a></span><span class="separator">/</span><span class="js-path-segment d-inline-block wb-break-all"><a data-turbo-frame="repo-content-turbo-frame" rel="nofollow" href="/Nima-Rahimi-Foroushaani/verifast/tree/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe"><span>purely_unsafe</span></a></span><span class="separator">/</span><strong class="final-path">alloc.rs</strong>
      <span class="separator">/</span><details class="details-reset details-overlay d-inline" id="jumpto-symbol-select-menu">
    <summary aria-haspopup="true" data-hotkey="r" data-hydro-click="{&quot;event_type&quot;:&quot;code_navigation.click_on_blob_definitions&quot;,&quot;payload&quot;:{&quot;action&quot;:&quot;click_on_blob_definitions&quot;,&quot;repository_id&quot;:341239952,&quot;ref&quot;:&quot;e8ced037bad4fb843ad9cb4604a341e8118ff675&quot;,&quot;language&quot;:&quot;Rust&quot;,&quot;backend&quot;:&quot;ALEPH_FUZZY&quot;,&quot;code_nav_context&quot;:&quot;BLOB_VIEW&quot;,&quot;retry_backend&quot;:&quot;&quot;,&quot;cross_repo_results_included&quot;:&quot;CROSS_REPO_UNKNOWN&quot;,&quot;in_repo_result_count&quot;:0,&quot;cross_repo_result_count&quot;:0,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="7f6ffa5243ba4f4599e0cd624eb0fbd020020b3128d4b6557871811e0bcb62f0" data-view-component="true" class="Link--secondary css-truncate btn-link">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-code">
    <path fill-rule="evenodd" d="M4.72 3.22a.75.75 0 011.06 1.06L2.06 8l3.72 3.72a.75.75 0 11-1.06 1.06L.47 8.53a.75.75 0 010-1.06l4.25-4.25zm6.56 0a.75.75 0 10-1.06 1.06L13.94 8l-3.72 3.72a.75.75 0 101.06 1.06l4.25-4.25a.75.75 0 000-1.06l-4.25-4.25z"></path>
</svg>
    <span data-menu-button>Jump to</span>
    <span class="dropdown-caret"></span>
</summary>  <details-menu class="SelectMenu SelectMenu--hasFilter" role="menu">
    <div class="SelectMenu-modal">
      <header class="SelectMenu-header">
        <span class="SelectMenu-title">Code definitions</span>
        <button class="SelectMenu-closeButton" type="button" data-toggle-for="jumpto-symbol-select-menu">
          <svg aria-label="Close menu" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg>
        </button>
      </header>
      <div class="SelectMenu-list">
          <div class="SelectMenu-blankslate">
            <p class="mb-0 color-fg-muted">
              No definitions found in this file.
            </p>
          </div>
        <div data-filterable-for="jumpto-symbols-filter-field" data-filterable-type="substring">
        </div>
      </div>
      <footer class="SelectMenu-footer">
        <div class="d-flex flex-justify-between">
          Code navigation not available for this commit
          <svg class="octicon octicon-dot-fill text-light-gray" viewBox="0 0 16 16" version="1.1" width="16" height="16" aria-hidden="true"><path fill-rule="evenodd" d="M8 4a4 4 0 100 8 4 4 0 000-8z"></path></svg>
        </div>
      </footer>
    </div>
  </details-menu>
</details>

  </h2>
    <a href="/Nima-Rahimi-Foroushaani/verifast/find/e8ced037bad4fb843ad9cb4604a341e8118ff675" data-pjax="" data-hotkey="t" data-view-component="true" class="btn mr-2 d-none d-md-block">    Go to file
</a>
  <details id="blob-more-options-details" data-view-component="true" class="details-overlay details-reset position-relative">
    <summary role="button" data-view-component="true" class="btn">    <svg aria-label="More options" role="img" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal">
    <path d="M8 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zM1.5 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zm13 0a1.5 1.5 0 100-3 1.5 1.5 0 000 3z"></path>
</svg>
</summary>
  <div data-view-component="true">      <ul class="dropdown-menu dropdown-menu-sw">
        <li class="d-block d-md-none">
          <a class="dropdown-item d-flex flex-items-baseline" data-hydro-click="{&quot;event_type&quot;:&quot;repository.click&quot;,&quot;payload&quot;:{&quot;target&quot;:&quot;FIND_FILE_BUTTON&quot;,&quot;repository_id&quot;:341239952,&quot;originating_url&quot;:&quot;https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs&quot;,&quot;user_id&quot;:null}}" data-hydro-click-hmac="32c9ff826b1591fdd00e550c1bc50fb0b1f9ff8ff9b083326d4227b4cb3ce59a" data-ga-click="Repository, find file, location:repo overview" data-hotkey="t" href="/Nima-Rahimi-Foroushaani/verifast/find/e8ced037bad4fb843ad9cb4604a341e8118ff675">
            <span class="flex-auto">Go to file</span>
            <span class="text-small color-fg-muted" aria-hidden="true">T</span>
</a>        </li>
        <li data-toggle-for="blob-more-options-details">
            <button data-toggle-for="jumpto-line-details-dialog" type="button" data-view-component="true" class="dropdown-item btn-link">    <span class="d-flex flex-items-baseline">
              <span class="flex-auto">Go to line</span>
              <span class="text-small color-fg-muted" aria-hidden="true">L</span>
            </span>
</button>        </li>
        <li data-toggle-for="blob-more-options-details">
            <button data-toggle-for="jumpto-symbol-select-menu" type="button" data-view-component="true" class="dropdown-item btn-link">    <span class="d-flex flex-items-baseline">
              <span class="flex-auto">Go to definition</span>
              <span class="text-small color-fg-muted" aria-hidden="true">R</span>
            </span>
</button>        </li>
        <li class="dropdown-divider" role="none"></li>
        <li>
          <clipboard-copy data-toggle-for="blob-more-options-details" aria-label="Copy path" value="tests/rust/purely_unsafe/alloc.rs" data-view-component="true" class="dropdown-item cursor-pointer">
    
            Copy path

</clipboard-copy>        </li>
        <li>
          <clipboard-copy data-toggle-for="blob-more-options-details" aria-label="Copy permalink" value="https://github.com/Nima-Rahimi-Foroushaani/verifast/blob/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" data-view-component="true" class="dropdown-item cursor-pointer">
    
            <span class="d-flex flex-items-baseline">
              <span class="flex-auto">Copy permalink</span>
            </span>

</clipboard-copy>        </li>
      </ul>
</div>
</details></div>





    <div id="spoof-warning" class="mt-0 pb-3" hidden aria-hidden>
  <div data-view-component="true" class="flash flash-warn mt-0 clearfix">
  
  
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert float-left mt-1">
    <path fill-rule="evenodd" d="M8.22 1.754a.25.25 0 00-.44 0L1.698 13.132a.25.25 0 00.22.368h12.164a.25.25 0 00.22-.368L8.22 1.754zm-1.763-.707c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0114.082 15H1.918a1.75 1.75 0 01-1.543-2.575L6.457 1.047zM9 11a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.25a.75.75 0 00-1.5 0v2.5a.75.75 0 001.5 0v-2.5z"></path>
</svg>

      <div class="overflow-hidden">This commit does not belong to any branch on this repository, and may belong to a fork outside of the repository.</div>


  
</div></div>

    <include-fragment src="/Nima-Rahimi-Foroushaani/verifast/spoofed_commit_check/e8ced037bad4fb843ad9cb4604a341e8118ff675" data-test-selector="spoofed-commit-check"></include-fragment>

    <div class="Box d-flex flex-column flex-shrink-0 mb-3">
  
  <div class="Box-header Details js-details-container">
      <div class="d-flex flex-items-center">
        <span class="flex-shrink-0 ml-n1 mr-n1 mt-n1 mb-n1">
          <a rel="author" data-hovercard-type="user" data-hovercard-url="/users/Nima-Rahimi-Foroushaani/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/Nima-Rahimi-Foroushaani"><img class="avatar avatar-user" src="https://avatars.githubusercontent.com/u/77280432?s=48&amp;v=4" width="24" height="24" alt="@Nima-Rahimi-Foroushaani" /></a>
        </span>
        <div class="flex-1 d-flex flex-items-center ml-3 min-width-0">
          <div class="css-truncate css-truncate-overflow">
            <a class="text-bold Link--primary" rel="author" data-hovercard-type="user" data-hovercard-url="/users/Nima-Rahimi-Foroushaani/hovercard" data-octo-click="hovercard-link-click" data-octo-dimensions="link_type:self" href="/Nima-Rahimi-Foroushaani">Nima-Rahimi-Foroushaani</a>

              <span class="markdown-title">
                <a data-pjax="true" title="Adding unsafe alloc.rs to the test suite" class="Link--secondary" href="/Nima-Rahimi-Foroushaani/verifast/commit/5daf1633d22be97ddcf6218ff7878cd5a9c1eb9a">Adding unsafe alloc.rs to the test suite</a>
              </span>
          </div>


          <span class="ml-2">
            <include-fragment accept="text/fragment+html" src="/Nima-Rahimi-Foroushaani/verifast/commit/5daf1633d22be97ddcf6218ff7878cd5a9c1eb9a/rollup?direction=e" class="d-inline"></include-fragment>
          </span>
        </div>
        <div class="ml-3 d-flex flex-shrink-0 flex-items-center flex-justify-end color-fg-muted no-wrap">
          <span class="d-none d-md-inline">
            <span>Latest commit</span>
            <a class="text-small text-mono Link--secondary" href="/Nima-Rahimi-Foroushaani/verifast/commit/5daf1633d22be97ddcf6218ff7878cd5a9c1eb9a" data-pjax>5daf163</a>
            <span itemprop="dateModified"><relative-time datetime="2022-11-25T14:32:06Z" class="no-wrap">Nov 25, 2022</relative-time></span>
          </span>

          <a data-pjax href="/Nima-Rahimi-Foroushaani/verifast/commits/rust-tr-drop/tests/rust/purely_unsafe/alloc.rs" class="ml-3 no-wrap Link--primary no-underline">
            <svg text="gray" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-history">
    <path fill-rule="evenodd" d="M1.643 3.143L.427 1.927A.25.25 0 000 2.104V5.75c0 .138.112.25.25.25h3.646a.25.25 0 00.177-.427L2.715 4.215a6.5 6.5 0 11-1.18 4.458.75.75 0 10-1.493.154 8.001 8.001 0 101.6-5.684zM7.75 4a.75.75 0 01.75.75v2.992l2.028.812a.75.75 0 01-.557 1.392l-2.5-1A.75.75 0 017 8.25v-3.5A.75.75 0 017.75 4z"></path>
</svg>
            <span class="d-none d-sm-inline">
              <strong>History</strong>
            </span>
          </a>
        </div>
      </div>

  </div>

  <div class="Box-body d-flex flex-items-center flex-auto border-bottom-0 flex-wrap" >
    <details class="details-reset details-overlay details-overlay-dark lh-default color-fg-default float-left mr-3" id="blob_contributors_box">
      <summary class="Link--primary">
        <svg text="gray" aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-people">
    <path fill-rule="evenodd" d="M5.5 3.5a2 2 0 100 4 2 2 0 000-4zM2 5.5a3.5 3.5 0 115.898 2.549 5.507 5.507 0 013.034 4.084.75.75 0 11-1.482.235 4.001 4.001 0 00-7.9 0 .75.75 0 01-1.482-.236A5.507 5.507 0 013.102 8.05 3.49 3.49 0 012 5.5zM11 4a.75.75 0 100 1.5 1.5 1.5 0 01.666 2.844.75.75 0 00-.416.672v.352a.75.75 0 00.574.73c1.2.289 2.162 1.2 2.522 2.372a.75.75 0 101.434-.44 5.01 5.01 0 00-2.56-3.012A3 3 0 0011 4z"></path>
</svg>
        <strong>1</strong>
        
        contributor
      </summary>
      <details-dialog
        class="Box Box--overlay d-flex flex-column anim-fade-in fast"
        aria-label="Users who have contributed to this file"
        src="/Nima-Rahimi-Foroushaani/verifast/contributors-list/rust-tr-drop/tests/rust/purely_unsafe/alloc.rs" preload>
        <div class="Box-header">
          <button class="Box-btn-octicon btn-octicon float-right" type="button" aria-label="Close dialog" data-close-dialog>
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg>
          </button>
          <h3 class="Box-title">
            Users who have contributed to this file
          </h3>
        </div>
        <include-fragment>
          <svg style="box-sizing: content-box; color: var(--color-icon-primary);" width="32" height="32" viewBox="0 0 16 16" fill="none" data-view-component="true" class="my-3 mx-auto d-block anim-rotate">
  <circle cx="8" cy="8" r="7" stroke="currentColor" stroke-opacity="0.25" stroke-width="2" vector-effect="non-scaling-stroke" />
  <path d="M15 8a7.002 7.002 0 00-7-7" stroke="currentColor" stroke-width="2" stroke-linecap="round" vector-effect="non-scaling-stroke" />
</svg>
        </include-fragment>
      </details-dialog>
    </details>
  </div>
</div>








  
    <div data-target="readme-toc.content" class="Box mt-3 position-relative">
      
  <div
    class="Box-header js-blob-header py-2 pr-2 d-flex flex-shrink-0 flex-md-row flex-items-center"
    
  >


  <div class="text-mono f6 flex-auto pr-3 flex-order-2 flex-md-order-1">

      13 lines (13 sloc)
      <span class="file-info-divider"></span>
    294 Bytes
  </div>

  <div class="d-flex py-1 py-md-0 flex-auto flex-order-1 flex-md-order-2 flex-sm-grow-0 flex-justify-between hide-sm hide-md">
      

    <div class="BtnGroup">
        <a href="/Nima-Rahimi-Foroushaani/verifast/raw/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" id="raw-url" data-view-component="true" class="btn-sm btn BtnGroup-item">    Raw
</a>          <a href="/Nima-Rahimi-Foroushaani/verifast/blame/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" data-hotkey="b" data-view-component="true" class="js-update-url-with-hash btn-sm btn BtnGroup-item">    Blame
</a>    </div>

    <div class="d-flex">
        
<div class="ml-1" data-test-selector="edit-dropdown-menu-component">
  <form class="BtnGroup-parent js-update-url-with-hash " data-turbo="false" action="/Nima-Rahimi-Foroushaani/verifast/edit/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" accept-charset="UTF-8" method="post"><input type="hidden" name="authenticity_token" value="MRpzd2xkgpyyjy0PnYBtTKVJew3mKE3PuUUnNcAx4GYiU0ZrEiiXq2L1C7wadOM2NEzewA09OH6SPfOmHTRiYQ" autocomplete="off" />
      <button disabled="disabled" title="You must be signed in to make or propose changes" data-hotkey="e" data-disable-with="" data-test-selector="edit-icon-button" type="submit" data-view-component="true" class="btn-sm BtnGroup-item btn">    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-pencil">
    <path fill-rule="evenodd" d="M11.013 1.427a1.75 1.75 0 012.474 0l1.086 1.086a1.75 1.75 0 010 2.474l-8.61 8.61c-.21.21-.47.364-.756.445l-3.251.93a.75.75 0 01-.927-.928l.929-3.25a1.75 1.75 0 01.445-.758l8.61-8.61zm1.414 1.06a.25.25 0 00-.354 0L10.811 3.75l1.439 1.44 1.263-1.263a.25.25 0 000-.354l-1.086-1.086zM11.189 6.25L9.75 4.81l-6.286 6.287a.25.25 0 00-.064.108l-.558 1.953 1.953-.558a.249.249 0 00.108-.064l6.286-6.286z"></path>
</svg>
</button></form>
  <details class="details-reset details-overlay select-menu BtnGroup-parent d-inline-block position-relative">
      <summary data-disable-invalid="" data-disable-with="" data-dropdown-tracking="{&quot;type&quot;:&quot;blob_edit_dropdown.more_options_click&quot;,&quot;context&quot;:{&quot;repository_id&quot;:341239952,&quot;actor_id&quot;:null,&quot;github_dev_enabled&quot;:false,&quot;edit_enabled&quot;:false,&quot;small_screen&quot;:false}}" aria-label="Select additional options" data-view-component="true" class="js-blob-dropdown-click select-menu-button btn-sm btn BtnGroup-item float-none px-2">
</summary>    <div class="SelectMenu right-0">
      <div class="SelectMenu-modal width-full">
        <div class="SelectMenu-list SelectMenu-list--borderless py-2">
          <form class="SelectMenu-item js-update-url-with-hash " data-turbo="false" action="/Nima-Rahimi-Foroushaani/verifast/edit/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs" accept-charset="UTF-8" method="post"><input type="hidden" name="authenticity_token" value="Dwy0yFnUqC30IqxdXoQpUveuQLDw0aahHhq0daG29WUcRYHUJ5i9GiRYiu7ZcKcoZqvlfRvE0xA1YmDmfLN3Yg" autocomplete="off" />
              <button disabled="disabled" title="You must be signed in to make or propose changes" data-test-selector="edit-text-button" type="submit" data-view-component="true" class="btn-invisible btn width-full d-flex flex-justify-between color-fg-muted text-normal p-0">    <div class="mr-5">Edit this file</div>
              <div class="color-fg-muted">E</div>
</button></form>

              <button aria-label="You must be on a branch to open this file in GitHub Desktop" data-platforms="windows,mac" data-test-selector="github-desktop-disabled-button" disabled="disabled" type="submit" data-view-component="true" class="SelectMenu-item no-wrap js-remove-unless-platform btn-invisible btn text-normal">    Open in GitHub Desktop
</button>        </div>
      </div>
    </div>
  </details>
</div>


        
<div data-test-selector="remote-clipboard-copy">
  </div>


          <button class="btn-octicon btn-octicon-danger disabled tooltipped tooltipped-nw" disabled
            aria-label="You must be signed in to make or propose changes" type="button">
            <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-trash">
    <path fill-rule="evenodd" d="M6.5 1.75a.25.25 0 01.25-.25h2.5a.25.25 0 01.25.25V3h-3V1.75zm4.5 0V3h2.25a.75.75 0 010 1.5H2.75a.75.75 0 010-1.5H5V1.75C5 .784 5.784 0 6.75 0h2.5C10.216 0 11 .784 11 1.75zM4.496 6.675a.75.75 0 10-1.492.15l.66 6.6A1.75 1.75 0 005.405 15h5.19c.9 0 1.652-.681 1.741-1.576l.66-6.6a.75.75 0 00-1.492-.149l-.66 6.6a.25.25 0 01-.249.225h-5.19a.25.25 0 01-.249-.225l-.66-6.6z"></path>
</svg>
          </button>
    </div>
  </div>

    <div class="d-flex hide-lg hide-xl flex-order-2 flex-grow-0">
      <details class="dropdown details-reset details-overlay d-inline-block">
        <summary
          class="js-blob-dropdown-click btn-octicon"
          aria-haspopup="true"
          aria-label="possible actions"
          data-test-selector="small-screen-more-options"
          data-dropdown-tracking="{&quot;type&quot;:&quot;blob_edit_dropdown.more_options_click&quot;,&quot;context&quot;:{&quot;repository_id&quot;:341239952,&quot;actor_id&quot;:null,&quot;github_dev_enabled&quot;:false,&quot;edit_enabled&quot;:false,&quot;small_screen&quot;:true}}"
        >
          <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal">
    <path d="M8 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zM1.5 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zm13 0a1.5 1.5 0 100-3 1.5 1.5 0 000 3z"></path>
</svg>
        </summary>

        <ul class="dropdown-menu dropdown-menu-sw" style="width: 175px">
            <li>
            </li>
          <li>
            <a class="dropdown-item" href="/Nima-Rahimi-Foroushaani/verifast/raw/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs">
              View raw
            </a>
          </li>
            <li>
                          </li>
            <li>
              <a class="dropdown-item" href="/Nima-Rahimi-Foroushaani/verifast/blame/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs">
                View blame
              </a>
            </li>

        </ul>
      </details>
    </div>
</div>


      
    <div itemprop="text" class="Box-body p-0 blob-wrapper data type-rust  gist-border-0">

        
<div class="js-check-bidi js-blob-code-container blob-code-content">

  <template class="js-file-alert-template">
  <div data-view-component="true" class="flash flash-warn flash-full d-flex flex-items-center">
  <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path fill-rule="evenodd" d="M8.22 1.754a.25.25 0 00-.44 0L1.698 13.132a.25.25 0 00.22.368h12.164a.25.25 0 00.22-.368L8.22 1.754zm-1.763-.707c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0114.082 15H1.918a1.75 1.75 0 01-1.543-2.575L6.457 1.047zM9 11a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.25a.75.75 0 00-1.5 0v2.5a.75.75 0 001.5 0v-2.5z"></path>
</svg>
  
    <span>
      This file contains bidirectional Unicode text that may be interpreted or compiled differently than what appears below. To review, open the file in an editor that reveals hidden Unicode characters.
      <a href="https://github.co/hiddenchars" target="_blank">Learn more about bidirectional Unicode characters</a>
    </span>


  <div data-view-component="true" class="flash-action">        <a href="{{ revealButtonHref }}" data-view-component="true" class="btn-sm btn">    Show hidden characters
</a>
</div>
</div></template>
<template class="js-line-alert-template">
  <span aria-label="This line has hidden Unicode characters" data-view-component="true" class="line-alert tooltipped tooltipped-e">
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path fill-rule="evenodd" d="M8.22 1.754a.25.25 0 00-.44 0L1.698 13.132a.25.25 0 00.22.368h12.164a.25.25 0 00.22-.368L8.22 1.754zm-1.763-.707c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0114.082 15H1.918a1.75 1.75 0 01-1.543-2.575L6.457 1.047zM9 11a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.25a.75.75 0 00-1.5 0v2.5a.75.75 0 001.5 0v-2.5z"></path>
</svg>
</span></template>

  <table data-hpc class="highlight tab-size js-file-line-container js-code-nav-container js-tagsearch-file" data-tab-size="8" data-paste-markdown-skip data-tagsearch-lang="Rust" data-tagsearch-path="tests/rust/purely_unsafe/alloc.rs">
        <tr>
          <td id="L1" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="1"></td>
          <td id="LC1" class="blob-code blob-code-inner js-file-line"><span class=pl-k>fn</span> <span class=pl-en>main</span><span class=pl-kos>(</span><span class=pl-kos>)</span></td>
        </tr>
        <tr>
          <td id="L2" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="2"></td>
          <td id="LC2" class="blob-code blob-code-inner js-file-line"><span class=pl-c>//@ requires true;</span></td>
        </tr>
        <tr>
          <td id="L3" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="3"></td>
          <td id="LC3" class="blob-code blob-code-inner js-file-line"><span class=pl-c>//@ ensures true;</span></td>
        </tr>
        <tr>
          <td id="L4" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="4"></td>
          <td id="LC4" class="blob-code blob-code-inner js-file-line"><span class=pl-kos>{</span></td>
        </tr>
        <tr>
          <td id="L5" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="5"></td>
          <td id="LC5" class="blob-code blob-code-inner js-file-line">    <span class=pl-k>unsafe</span> <span class=pl-kos>{</span></td>
        </tr>
        <tr>
          <td id="L6" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="6"></td>
          <td id="LC6" class="blob-code blob-code-inner js-file-line">        <span class=pl-k>let</span> layout = std<span class=pl-kos>::</span>alloc<span class=pl-kos>::</span><span class=pl-smi>Layout</span><span class=pl-kos>::</span><span class=pl-en>new</span><span class=pl-kos>::</span><span class=pl-kos>&lt;</span><span class=pl-smi>u8</span><span class=pl-kos>&gt;</span><span class=pl-kos>(</span><span class=pl-kos>)</span><span class=pl-kos>;</span></td>
        </tr>
        <tr>
          <td id="L7" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="7"></td>
          <td id="LC7" class="blob-code blob-code-inner js-file-line">        <span class=pl-k>let</span> p = std<span class=pl-kos>::</span>alloc<span class=pl-kos>::</span><span class=pl-en>alloc</span><span class=pl-kos>(</span>layout<span class=pl-kos>)</span><span class=pl-kos>;</span></td>
        </tr>
        <tr>
          <td id="L8" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="8"></td>
          <td id="LC8" class="blob-code blob-code-inner js-file-line">        <span class=pl-k>if</span> p<span class=pl-kos>.</span><span class=pl-en>is_null</span><span class=pl-kos>(</span><span class=pl-kos>)</span> <span class=pl-kos>{</span></td>
        </tr>
        <tr>
          <td id="L9" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="9"></td>
          <td id="LC9" class="blob-code blob-code-inner js-file-line">            std<span class=pl-kos>::</span>alloc<span class=pl-kos>::</span><span class=pl-en>handle_alloc_error</span><span class=pl-kos>(</span>layout<span class=pl-kos>)</span><span class=pl-kos>;</span></td>
        </tr>
        <tr>
          <td id="L10" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="10"></td>
          <td id="LC10" class="blob-code blob-code-inner js-file-line">        <span class=pl-kos>}</span></td>
        </tr>
        <tr>
          <td id="L11" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="11"></td>
          <td id="LC11" class="blob-code blob-code-inner js-file-line">        std<span class=pl-kos>::</span>alloc<span class=pl-kos>::</span><span class=pl-en>dealloc</span><span class=pl-kos>(</span>p<span class=pl-kos>,</span> layout<span class=pl-kos>)</span><span class=pl-kos>;</span></td>
        </tr>
        <tr>
          <td id="L12" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="12"></td>
          <td id="LC12" class="blob-code blob-code-inner js-file-line">    <span class=pl-kos>}</span></td>
        </tr>
        <tr>
          <td id="L13" class="blob-num js-line-number js-code-nav-line-number js-blob-rnum" data-line-number="13"></td>
          <td id="LC13" class="blob-code blob-code-inner js-file-line"><span class=pl-kos>}</span></td>
        </tr>
  </table>
</div>

  <details class="details-reset details-overlay BlobToolbar position-absolute js-file-line-actions dropdown d-none" aria-hidden="true">
    <summary class="btn-octicon ml-0 px-2 p-0 color-bg-default border color-border-default rounded-2" aria-label="Inline file action toolbar">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-kebab-horizontal">
    <path d="M8 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zM1.5 9a1.5 1.5 0 100-3 1.5 1.5 0 000 3zm13 0a1.5 1.5 0 100-3 1.5 1.5 0 000 3z"></path>
</svg>
    </summary>
    <details-menu>

      <ul class="BlobToolbar-dropdown dropdown-menu dropdown-menu-se ml-2 mt-2"
      style="width:185px"
      >
        <li>
          <clipboard-copy role="menuitem" class="dropdown-item" id="js-copy-lines" style="cursor:pointer;" aria-label="Copy lines">
            Copy lines
          </clipboard-copy>
        </li>
        <li>
          <clipboard-copy role="menuitem" class="dropdown-item" id="js-copy-permalink" style="cursor:pointer;" aria-label="Copy permalink">
            Copy permalink
          </clipboard-copy>
        </li>
        <li><a class="dropdown-item js-update-url-with-hash" id="js-view-git-blame" role="menuitem" href="/Nima-Rahimi-Foroushaani/verifast/blame/e8ced037bad4fb843ad9cb4604a341e8118ff675/tests/rust/purely_unsafe/alloc.rs">View git blame</a></li>
      </ul>
    </details-menu>
  </details>

    </div>

    </div>


  

  <details class="details-reset details-overlay details-overlay-dark" id="jumpto-line-details-dialog">
    <summary data-hotkey="l" aria-label="Jump to line"></summary>
    <details-dialog class="Box Box--overlay d-flex flex-column anim-fade-in fast linejump" aria-label="Jump to line">
      <!-- '"` --><!-- </textarea></xmp> --></option></form><form class="js-jump-to-line-form Box-body d-flex" data-turbo="false" action="" accept-charset="UTF-8" method="get">
        <input class="form-control flex-auto mr-3 linejump-input js-jump-to-line-field" type="text" placeholder="Jump to line&hellip;" aria-label="Jump to line" autofocus>
          <button data-close-dialog="" type="submit" data-view-component="true" class="btn">    Go
</button>
</form>    </details-dialog>
  </details>

    <div class="Popover anim-scale-in js-tagsearch-popover"
     hidden
     data-tagsearch-url="/Nima-Rahimi-Foroushaani/verifast/find-definition"
     data-tagsearch-ref="e8ced037bad4fb843ad9cb4604a341e8118ff675"
     data-tagsearch-code-nav-context="BLOB_VIEW">
  <div class="Popover-message Popover-message--large Popover-message--top-left TagsearchPopover mt-1 mb-4 mx-auto Box color-shadow-large">
    <div class="TagsearchPopover-content js-tagsearch-popover-content overflow-auto" style="will-change:transform;">
    </div>
  </div>
</div>



</div>

  </div>


  </div>

  </turbo-frame>


    </main>
  </div>

  </div>

          <footer class="footer width-full container-xl p-responsive">
  <h2 class='sr-only'>Footer</h2>

  <div class="position-relative d-flex flex-items-center pb-2 f6 color-fg-muted border-top color-border-muted flex-column-reverse flex-lg-row flex-wrap flex-lg-nowrap mt-6 pt-6">
    <div class="list-style-none d-flex flex-wrap col-0 col-lg-2 flex-justify-start flex-lg-justify-between mb-2 mb-lg-0">
      <div class="mt-2 mt-lg-0 d-flex flex-items-center">
        <a aria-label="Homepage" title="GitHub" class="footer-octicon mr-2" href="https://github.com">
          <svg aria-hidden="true" height="24" viewBox="0 0 16 16" version="1.1" width="24" data-view-component="true" class="octicon octicon-mark-github">
    <path fill-rule="evenodd" d="M8 0C3.58 0 0 3.58 0 8c0 3.54 2.29 6.53 5.47 7.59.4.07.55-.17.55-.38 0-.19-.01-.82-.01-1.49-2.01.37-2.53-.49-2.69-.94-.09-.23-.48-.94-.82-1.13-.28-.15-.68-.52-.01-.53.63-.01 1.08.58 1.23.82.72 1.21 1.87.87 2.33.66.07-.52.28-.87.51-1.07-1.78-.2-3.64-.89-3.64-3.95 0-.87.31-1.59.82-2.15-.08-.2-.36-1.02.08-2.12 0 0 .67-.21 2.2.82.64-.18 1.32-.27 2-.27.68 0 1.36.09 2 .27 1.53-1.04 2.2-.82 2.2-.82.44 1.1.16 1.92.08 2.12.51.56.82 1.27.82 2.15 0 3.07-1.87 3.75-3.65 3.95.29.25.54.73.54 1.48 0 1.07-.01 1.93-.01 2.2 0 .21.15.46.55.38A8.013 8.013 0 0016 8c0-4.42-3.58-8-8-8z"></path>
</svg>
</a>        <span>
        &copy; 2022 GitHub, Inc.
        </span>
      </div>
    </div>

    <nav aria-label='footer' class="col-12 col-lg-8">
      <h3 class='sr-only' id='sr-footer-heading'>Footer navigation</h3>
      <ul class="list-style-none d-flex flex-wrap col-12 flex-justify-center flex-lg-justify-between mb-2 mb-lg-0" aria-labelledby='sr-footer-heading'>
          <li class="mr-3 mr-lg-0"><a href="https://docs.github.com/en/github/site-policy/github-terms-of-service" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to terms&quot;,&quot;label&quot;:&quot;text:terms&quot;}">Terms</a></li>
          <li class="mr-3 mr-lg-0"><a href="https://docs.github.com/en/github/site-policy/github-privacy-statement" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to privacy&quot;,&quot;label&quot;:&quot;text:privacy&quot;}">Privacy</a></li>
          <li class="mr-3 mr-lg-0"><a data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to security&quot;,&quot;label&quot;:&quot;text:security&quot;}" href="https://github.com/security">Security</a></li>
          <li class="mr-3 mr-lg-0"><a href="https://www.githubstatus.com/" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to status&quot;,&quot;label&quot;:&quot;text:status&quot;}">Status</a></li>
          <li class="mr-3 mr-lg-0"><a data-ga-click="Footer, go to help, text:Docs" href="https://docs.github.com">Docs</a></li>
          <li class="mr-3 mr-lg-0"><a href="https://support.github.com?tags=dotcom-footer" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to contact&quot;,&quot;label&quot;:&quot;text:contact&quot;}">Contact GitHub</a></li>
          <li class="mr-3 mr-lg-0"><a href="https://github.com/pricing" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to Pricing&quot;,&quot;label&quot;:&quot;text:Pricing&quot;}">Pricing</a></li>
        <li class="mr-3 mr-lg-0"><a href="https://docs.github.com" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to api&quot;,&quot;label&quot;:&quot;text:api&quot;}">API</a></li>
        <li class="mr-3 mr-lg-0"><a href="https://services.github.com" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to training&quot;,&quot;label&quot;:&quot;text:training&quot;}">Training</a></li>
          <li class="mr-3 mr-lg-0"><a href="https://github.blog" data-analytics-event="{&quot;category&quot;:&quot;Footer&quot;,&quot;action&quot;:&quot;go to blog&quot;,&quot;label&quot;:&quot;text:blog&quot;}">Blog</a></li>
          <li><a data-ga-click="Footer, go to about, text:about" href="https://github.com/about">About</a></li>
      </ul>
    </nav>
  </div>

  <div class="d-flex flex-justify-center pb-6">
    <span class="f6 color-fg-muted"></span>
  </div>
</footer>




  <div id="ajax-error-message" class="ajax-error-message flash flash-error" hidden>
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path fill-rule="evenodd" d="M8.22 1.754a.25.25 0 00-.44 0L1.698 13.132a.25.25 0 00.22.368h12.164a.25.25 0 00.22-.368L8.22 1.754zm-1.763-.707c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0114.082 15H1.918a1.75 1.75 0 01-1.543-2.575L6.457 1.047zM9 11a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.25a.75.75 0 00-1.5 0v2.5a.75.75 0 001.5 0v-2.5z"></path>
</svg>
    <button type="button" class="flash-close js-ajax-error-dismiss" aria-label="Dismiss error">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg>
    </button>
    You can’t perform that action at this time.
  </div>

  <div class="js-stale-session-flash flash flash-warn flash-banner" hidden
    >
    <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-alert">
    <path fill-rule="evenodd" d="M8.22 1.754a.25.25 0 00-.44 0L1.698 13.132a.25.25 0 00.22.368h12.164a.25.25 0 00.22-.368L8.22 1.754zm-1.763-.707c.659-1.234 2.427-1.234 3.086 0l6.082 11.378A1.75 1.75 0 0114.082 15H1.918a1.75 1.75 0 01-1.543-2.575L6.457 1.047zM9 11a1 1 0 11-2 0 1 1 0 012 0zm-.25-5.25a.75.75 0 00-1.5 0v2.5a.75.75 0 001.5 0v-2.5z"></path>
</svg>
    <span class="js-stale-session-flash-signed-in" hidden>You signed in with another tab or window. <a href="">Reload</a> to refresh your session.</span>
    <span class="js-stale-session-flash-signed-out" hidden>You signed out in another tab or window. <a href="">Reload</a> to refresh your session.</span>
  </div>
    <template id="site-details-dialog">
  <details class="details-reset details-overlay details-overlay-dark lh-default color-fg-default hx_rsm" open>
    <summary role="button" aria-label="Close dialog"></summary>
    <details-dialog class="Box Box--overlay d-flex flex-column anim-fade-in fast hx_rsm-dialog hx_rsm-modal">
      <button class="Box-btn-octicon m-0 btn-octicon position-absolute right-0 top-0" type="button" aria-label="Close dialog" data-close-dialog>
        <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-x">
    <path fill-rule="evenodd" d="M3.72 3.72a.75.75 0 011.06 0L8 6.94l3.22-3.22a.75.75 0 111.06 1.06L9.06 8l3.22 3.22a.75.75 0 11-1.06 1.06L8 9.06l-3.22 3.22a.75.75 0 01-1.06-1.06L6.94 8 3.72 4.78a.75.75 0 010-1.06z"></path>
</svg>
      </button>
      <div class="octocat-spinner my-6 js-details-dialog-spinner"></div>
    </details-dialog>
  </details>
</template>

    <div class="Popover js-hovercard-content position-absolute" style="display: none; outline: none;" tabindex="0">
  <div class="Popover-message Popover-message--bottom-left Popover-message--large Box color-shadow-large" style="width:360px;">
  </div>
</div>

    <template id="snippet-clipboard-copy-button">
  <div class="zeroclipboard-container position-absolute right-0 top-0">
    <clipboard-copy aria-label="Copy" class="ClipboardButton btn js-clipboard-copy m-2 p-0 tooltipped-no-delay" data-copy-feedback="Copied!" data-tooltip-direction="w">
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-copy js-clipboard-copy-icon m-2">
    <path fill-rule="evenodd" d="M0 6.75C0 5.784.784 5 1.75 5h1.5a.75.75 0 010 1.5h-1.5a.25.25 0 00-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 00.25-.25v-1.5a.75.75 0 011.5 0v1.5A1.75 1.75 0 019.25 16h-7.5A1.75 1.75 0 010 14.25v-7.5z"></path><path fill-rule="evenodd" d="M5 1.75C5 .784 5.784 0 6.75 0h7.5C15.216 0 16 .784 16 1.75v7.5A1.75 1.75 0 0114.25 11h-7.5A1.75 1.75 0 015 9.25v-7.5zm1.75-.25a.25.25 0 00-.25.25v7.5c0 .138.112.25.25.25h7.5a.25.25 0 00.25-.25v-7.5a.25.25 0 00-.25-.25h-7.5z"></path>
</svg>
      <svg aria-hidden="true" height="16" viewBox="0 0 16 16" version="1.1" width="16" data-view-component="true" class="octicon octicon-check js-clipboard-check-icon color-fg-success d-none m-2">
    <path fill-rule="evenodd" d="M13.78 4.22a.75.75 0 010 1.06l-7.25 7.25a.75.75 0 01-1.06 0L2.22 9.28a.75.75 0 011.06-1.06L6 10.94l6.72-6.72a.75.75 0 011.06 0z"></path>
</svg>
    </clipboard-copy>
  </div>
</template>




  </body>
</html>



==> material/deque.rs <==
use std::ptr::addr_of_mut;

pub struct Node {
    prev: *mut Node,
    value: i32,
    next: *mut Node,
}

pub unsafe fn create_deque() -> *mut Node {
    let sentinel: *mut Node = std::alloc::alloc(std::alloc::Layout::new::<Node>()) as *mut Node;
    if sentinel.is_null() {
        std::alloc::handle_alloc_error(std::alloc::Layout::new::<Node>())
    }
    addr_of_mut!((*sentinel).prev).write(sentinel);
    addr_of_mut!((*sentinel).next).write(sentinel);
    return sentinel;
}
// ...
pub unsafe fn is_empty(deque: *mut Node) -> bool {
    return (*deque).next == deque;
}
// ...
pub fn user_code() {
    unsafe {
        let d1 = create_deque();
        let d2 = create_deque();
        //...
    }
}


==> material/deque_annot.rs <==
use std::ptr::addr_of_mut;

pub struct Node {
    prev: *mut Node,
    value: i32,
    next: *mut Node,
}

unsafe fn create_deque() -> *mut Node
//@ requires true;
/*@ ensures result!=0 &*& malloc_block_Node(result) &*& Node_prev(result, result) &*&
 Node_value(result, _) &*& Node_next(result, result);
 */
{
    let sentinel: *mut Node = std::alloc::alloc(std::alloc::Layout::new::<Node>()) as *mut Node;
    if sentinel.is_null() {
        std::alloc::handle_alloc_error(std::alloc::Layout::new::<Node>())
    }
    addr_of_mut!((*sentinel).prev).write(sentinel);
    addr_of_mut!((*sentinel).next).write(sentinel);
    return sentinel;
}

pub fn user_code()
//@ requires true
//@ ensures ...
{
    unsafe {
        let d1 = create_deque();
        // ...
    }
}


==> material/unsound_unsafe.rs <==
pub fn deref_null() {
    let ptr = 0x0usize as *mut i32;
    unsafe {
        *ptr = 42;
    }
}

pub fn breaks_ty_sys(rrx: &mut &mut i32) {
    let ptr = rrx as *mut &mut i32 as *mut *mut i32;
    unsafe {
        *ptr = 0x0usize as *mut i32;
    }
}

pub struct Vector {
    pub ptr: *mut i32,
    pub len: usize,
}

impl Vector {
    pub fn at<'a>(&'a mut self, idx: usize) -> &'a mut i32 {
        unsafe { &mut *self.ptr.add(idx) }
    }
}

